Source-Bounded Exact Recovery over Docker's Logs API

Docker can retain records that a collector misses before attachment or during downtime. A persisted read position does not by itself ensure recovery after lifecycle changes. We study what exact recovery contract is achievable through Docker's supported Logs API. We define source-bounded exactness: every retained, distinguishable source record eventually appears exactly once in durable collector output. Our method uses a generation-aware multiset oracle that separates source truncation from collector omission and exposes simultaneous loss and replay. Applied to LogDeck, it uncovered a start-to-attachment race; a one-record attachment overlap, finite Docker-API reconciliation, and exact insertion closed the tested boundary. We compare the fixed revision with unmodified Grafana Alloy 1.18.0, which uses the same API and persists read positions; across 120 collector-runs, LogDeck was exact in 60/60 and Alloy in 20/60. Alloy succeeded at guarded startup and process pause but omitted retained history when recovery required discovering an exited or restarted source. In a causal control, a 5,000-record source exited before collection: stock discovery was exact in 0/20 trials and acquired nothing, while the same reader given the container ID recovered all records exactly in 20/20. This reproduced on OrbStack and independent Ubuntu hosts with Docker 29.4.0 and 24.0.9; both collectors recovered daemon restart, while neither recovered records after source removal. Exactness assumes distinct tuples of physical generation, timestamp, stream, and bytes; 200,000 byte-identical records across two drivers produced no observed collisions. Our results show that lifecycle reacquisition, not a persisted position alone, determines exact recovery within the retained-source horizon. This is a bounded interface claim, not a universal collector ranking or proof of collision freedom.

==> anc/logdeck-recovery-artifact-20260802/PROVENANCE.txt <==
LogDeck fixed runtime revision: 58b3e4b2452236ead273318c9b5418a1adbc73b6
Primary supported-API environment: Ubuntu machine, Linux/arm64, Docker Engine 29.1.3, 8 CPUs, shared OrbStack kernel
Primary supported-API matrix: 10 trials x 6 faults x 2 collectors, 5,000 lines, seed 20260801
Primary result: LogDeck exact 60/60; Grafana Alloy 1.18.0 exact 20/60; 0 operational errors
Exited-source target control: stock Alloy discovery exact 0/20 and acquired 0/5,000 per trial; direct target exact 20/20 and acquired 5,000/5,000 per trial
Target-control environments: OrbStack Linux kernel 7.0.11 with Docker 29.4.0; independent Ubuntu 22.04 Linux 5.15 with Docker 24.0.9
Same-ID diagnostic rerun: generation 2 omitted in 10/10; generation-1 replay in 0/10; original one-off replay retained only as an oracle example
Daemon restart: isolated Docker 29.7.0 with live restore; LogDeck and Alloy exact 20/20 collector-runs
Container removal: verified 5,000-record pre-removal source; both collectors retained exactly the seeded prefix in 20/20 collector-runs
Observable identity: json-file and local drivers, 200,000 total byte-identical records, 0 observed tuple collisions, exact 20/20
Independent host: Ubuntu 22.04, Linux 5.15.0-118-generic, arm64, 8 CPUs
Evaluated independent daemon: isolated containerized Docker Engine 24.0.9, overlay2
Best-effort appendix control: LogDeck exact 60/60; pinned Vector configuration exact 0/60; 0 operational errors
Fixed-revision ablations: final one-record attachment overlap preserved; complete exact 40/40; disabled conditions inexact 40/40
Ablation patch SHA-256: 3eff688c5ccd12743fb6db0190be621da40ead0537e81dae09d0b5f17da139ea
Native file-tail control: 40 collector-runs (20 paired restart/crash trials), all exact
Fluent Bit: 5.0.9
Artifact scope: the full Alloy lifecycle matrix uses a shared OrbStack kernel; the causal exited-source control is replicated on an independent Ubuntu provider; raw evidence is retained separately


==> anc/logdeck-recovery-artifact-20260802/PUBLIC_RELEASE.md <==
# Public release boundary

This reproducibility package is intentionally separate from the LogDeck
product repository.

## Included

- the standalone black-box Go harness and focused commands;
- sanitized JSON reports and small paper-facing summaries;
- environment and product-revision provenance without host identity;
- smoke, independent-run, summary-verification, and checksum scripts.

## Excluded

- VM addresses, credentials, hostnames, and private absolute paths;
- the LogDeck product source tree;
- ablation-only product source trees;
- private notes, PhD-application material, and internal claim audits;
- raw databases, container logs, and other multi-gigabyte evidence.

The full raw evidence is retained separately and its checksums were verified
after transfer. The lightweight release contains the corresponding summaries,
manifests, revision provenance, and audit checks.

## Automated release checks

The archive builder:

1. rewrites absolute paths in packaged JSON;
2. redacts the independent host name;
3. scans staged text files for known private-path, host, address, and
   credential patterns;
4. validates all paper-facing result counts; and
5. writes archive-internal and archive-level SHA-256 checksums.


==> anc/logdeck-recovery-artifact-20260802/README.md <==
# LogDeck recovery study: reproducibility package

This artifact packages the black-box harness, bounded result summaries, and
exact commands used by the paper. It is intentionally separate from the
LogDeck product repository.

## Scope

The artifact supports nine claims:

1. in the supported-API matrix, fixed-revision LogDeck was source-bounded
   exact in 60/60 collector-runs and unmodified Grafana Alloy 1.18.0 in 20/60;
2. after an already-exited 5,000-record source, stock Alloy discovery acquired
   zero records in 20/20 trials while the same unmodified reader given the
   container ID directly acquired all 5,000 exactly once in 20/20; this control
   reproduced on OrbStack and independent Ubuntu engines;
3. Alloy succeeded at guarded startup and process pause but retained only the
   acquired prefix after collector restart, crash, and same-ID restart; a
   diagnostic rerun reproduced generation-2 omission in 10/10 while the
   original matrix's one replay did not recur;
4. both supported-API collectors recovered exactly across 20 isolated
   live-restore Docker daemon-restart collector-runs;
5. both collectors retained only the already-acquired prefix after a verified
   source container was removed, explicitly locating the recovery horizon;
6. LogDeck's reconciliation and insertion deduplication are independently
   necessary under the tested lifecycle faults;
7. stateful Fluent Bit file tail and LogDeck both recovered exactly across
   40 independent Linux collector-runs covering graceful restart and SIGKILL;
8. Fluent Bit's supported Forward transport can recover a collector restart
   while the producer/logger remains alive, but the tested in-memory queue
   loses the outage suffix when the producer exits first; and
9. a one-record live-attachment overlap plus finite reconciliation closes the
   observed start-to-attachment race, while 200,000 byte-identical application
   records across two Docker drivers received distinct timestamps and retained
   their multiplicity.

The artifact does not claim universal exactly-once delivery, recovery after
Docker deletes a record, a general collector ranking, or coverage across all
Docker engines and hardware profiles.

The full Alloy lifecycle matrix uses an Ubuntu/arm64 machine and Docker 29.1.3
on a shared OrbStack kernel; it is not independent hardware. The exited-source
target-construction control runs both on OrbStack Docker 29.4.0 and an
independent Ubuntu 22.04/arm64 cloud VM with Docker 24.0.9. The package also
contains fixed-revision and private-file evidence from the independent host.
The scopes are kept separate.

## Requirements

- Go 1.24 or newer;
- Docker Engine with the `json-file` driver available;
- `jq`;
- network access for the pinned Alpine, Grafana Alloy, Vector appendix, and
  Fluent Bit images;
- a LogDeck source checkout at revision
  `58b3e4b2452236ead273318c9b5418a1adbc73b6`; and
- for native file-tail or Forward controls, a Fluent Bit 5.0.9 executable or
  compatible wrapper.

The Docker file-tail adapter additionally needs read-only access to the
target's private `/var/lib/docker/containers/<id>` directory. Skip that
comparator where the Docker host does not expose it.

## Fast validation

From the package root:

```sh
./scripts/verify-summaries.sh
```

This checks the paper-facing counts in the packaged JSON summaries.

To build LogDeck and run a small black-box and observable-identity smoke test:

```sh
LOGDECK_SOURCE=/path/to/logdeck ./scripts/run-smoke.sh
```

The smoke test validates the harness and environment. It does not replace the
seeded matrices reported by the paper.

## Independent Linux replication

The package includes a guarded runner for a separate Linux machine or cloud
VM:

```sh
LOGDECK_SOURCE=/path/to/clean/logdeck \
./scripts/run-independent-linux.sh
```

It verifies the exact product revision, builds the image, runs tests and vet,
executes the 120-run supported-API matrix, runs both observable-identity stresses,
records host and Docker provenance, preserves raw artifacts, and produces a
checksummed result archive. It refuses macOS and, by default, the shared
OrbStack kernel so that a userspace-only change cannot be mislabeled as
independent replication.

Optional controls can be enabled on a host exposing Docker's ordinary
`/var/lib/docker` layout:

```sh
RUN_FILETAIL=1 \
RUN_NATIVE_TAIL=1 \
FLUENT_BIT_BINARY=/path/to/fluent-bit \
FLUENT_BIT_PARSERS=/path/to/parsers.conf \
LOGDECK_SOURCE=/path/to/clean/logdeck \
./scripts/run-independent-linux.sh
```

The default run needs a clean checkout at the revision recorded in
`PROVENANCE.txt`, Docker, Go, Git, `jq`, `sha256sum`, and `tar`.

## Full commands

The primary 120 collector-run supported-API matrix:

```sh
go run ./harness \
  -collectors logdeck,alloy \
  -scenarios startup-race,exit-burst,collector-restart,collector-crash,collector-pause,fast-same-id-restart \
  -trials 10 \
  -lines 5000 \
  -randomize-fault-boundary \
  -seed 20260801 \
  -artifacts ./raw/main-matrix \
  -output ./results/main-matrix.json
```

The exited-source target-construction control uses the same unmodified Alloy
image and Docker reader in both conditions. The direct-target condition is a
one-shot read-path probe, not a deployment configuration:

```sh
go run ./harness \
  -collectors alloy,alloy-static \
  -scenarios exited-source-reacquisition \
  -trials 10 \
  -lines 5000 \
  -artifacts ./raw/alloy-target-control \
  -output ./results/alloy-target-control.json
```

The same-ID diagnostic preserves Alloy's final component state and positions:

```sh
go run ./harness \
  -collectors alloy \
  -scenarios fast-same-id-restart \
  -trials 10 \
  -lines 5000 \
  -randomize-fault-boundary \
  -seed 20260801 \
  -artifacts ./raw/alloy-same-id-diagnostic \
  -output ./results/alloy-same-id-diagnostic.json
```

The byte-identical payload stress is run once per driver:

```sh
go run ./harness/cmd/observableidentity \
  -logdeck-image logdeck-research:local \
  -log-driver json-file \
  -lines 10000 \
  -trials 10 \
  -output-root ./results/observable-identity-json-file

go run ./harness/cmd/observableidentity \
  -logdeck-image logdeck-research:local \
  -log-driver local \
  -lines 10000 \
  -trials 10 \
  -output-root ./results/observable-identity-local
```

The isolated daemon-restart matrix is guarded by a dedicated runner and must
be executed only on a Linux engine that allows privileged containers:

```sh
cd harness
LOGDECK_IMAGE=logdeck-research:local \
./scripts/run-daemon-restart-dind.sh
```

The fixed-revision mechanism ablations:

```sh
TRIALS=10 LINES=5000 SEED=20260727 \
LOGDECK_SOURCE=/path/to/logdeck \
OUTPUT_ROOT=/path/to/fixed-ablation-results \
./ablations/fixed-revision/scripts/run-matrices.sh
```

This runner exports exact revision `58b3e4b`, applies the packaged research
patch only to that temporary copy, builds one image for all conditions, and
verifies the resulting reports and raw evidence. The research modes are not
product features.

The exit-before-restart Forward matrix:

```sh
cd harness
FLUENT_BIT_BINARY=/path/to/fluent-bit \
OUTPUT_ROOT=../results/fluent-forward-exit-lifetime \
./scripts/run-forward-lifetime-matrix.sh
```

The live-producer condition uses
`-producer-lifetime until-drained` with
`cmd/fluentforwardrestart`.

## Result layout

- `harness/`: standalone black-box Go harness and focused commands;
- `ablations/fixed-revision/`: exact-revision research patch and guarded
  ablation runner;
- `results/`: bounded JSON reports and small summary files;
- `PROVENANCE.txt`: product revision and evaluated image/environment notes;
- `PUBLIC_RELEASE.md`: the release boundary and sanitization rules;
- `SHA256SUMS`: archive-internal checksums.

Full raw databases and logs are retained separately. They are not copied into
the lightweight archive because the complete set spans several gigabytes. The
packaged JSON replaces private absolute paths with explicit redaction markers
and includes the paper-facing summaries, manifests, and provenance.


==> anc/logdeck-recovery-artifact-20260802/SHA256SUMS <==
4ea3d5dcb9b69f850582ed83b3c9ec4c99c674d6a515ff8859620fb34fe9c0ae  ./PROVENANCE.txt
65a4e9e690d8f8905efbbae2d98859db560ec4259a750fb0b21b83afb452798d  ./PUBLIC_RELEASE.md
232de4d8ed7cf804ee4f0838d1320d0315a6f9a876786c8525a2731e0f0bb1f2  ./README.md
6a376afdfae481e0cf87155c4b52b57c729291e1e040281b442731aaa1f59e0e  ./ablations/fixed-revision/README.md
3eff688c5ccd12743fb6db0190be621da40ead0537e81dae09d0b5f17da139ea  ./ablations/fixed-revision/research-ablation.patch
8271cc50ccf217e1c5752a3d22a566ba6272e4f17471779ee0d992ea048b92f3  ./ablations/fixed-revision/scripts/prepare-source.sh
7ce28f76d424b9599ab1f30ead3cfff0628eb2992dff45c3da86dcb0058b83ad  ./ablations/fixed-revision/scripts/run-matrices.sh
ef63a4e2f6638927b4fea705dcc9c64732201cc6090a69b622b27544ad872f08  ./ablations/fixed-revision/scripts/verify-results.sh
d12e2e971db38ca5557acb097ad2bb6a2b11a4666f89552f9d008b33aa8691bd  ./harness/README.md
77835ef4cea4d77e7bbf3d651bb6e75056d197882805b36c1b48edc33bcd1de9  ./harness/cmd/fluentforwardrestart/main.go
51469111f2701f343f3f7f8d057f54f5becf6a64c88b1ac6ac64f42eb1845c47  ./harness/cmd/fluentforwardrestart/main_test.go
dd2e520de52d6d2511b61e292e9da906faa7fac129104e85d2ed7d89e1d8dcfd  ./harness/cmd/observableidentity/main.go
229f464d8a2bcc01a5b98eacd9bc2ed3712259d44815925fe467f0e7e9fe87d5  ./harness/cmd/observableidentity/main_test.go
29aec15a66f4ff21b8c225523d4d92c813086b5460f725871a0aea29c329a619  ./harness/cmd/recoverymetrics/main.go
e2eca5c56b88b0e72e2b848801f63c7df43ceb8ec7645c8517c8371e226d5f9e  ./harness/collectors.go
ce2bc1f52c6a0c440da71329d6cfb28d9dcadd6e260051f418cbbfa7c412b547  ./harness/collectors_test.go
05567b98fc651372eb7e6fb61ab63b22380343e2758f4feb6f4350034988600b  ./harness/docker.go
4f1b657f0a755fc5f097a90e526ee31d9df828a18046ccb97f1f0881cbff66fd  ./harness/go.mod
95b592b561c2edb5e5383570f797e09c51b83c784bf227101ea3da28542dba5f  ./harness/main.go
24ec75c148aef69ed42a469960d8b0f47b44523dfa177d60240fd653ce7ddf22  ./harness/records.go
17deb1ba5c8dfe0cd967cae8540b762f0748ae3dd9919b5ba7261e93ce685b81  ./harness/records_test.go
b7346dbc2150f1ce10838e77ade3c46353abe0e0f6ea97a8ba1fdf09d1f7ca3d  ./harness/resources.go
4ae90cea6fbe2fa1d7f1299357f2aee19f36c8a279bbc84b9720334e102a0e65  ./harness/resources_test.go
8c4412ba28c01c0405dca2f616aa6d416764d262ae362dc80d220958e7aefea8  ./harness/runner.go
a6daf77d8ce5ebc84595840e070decdd3af3f9e250b91a86186e778ca56219c1  ./harness/runner_test.go
a6b383b3392a4a757daeb02964bdf15b2ec8cdbc864c04a27ee07e007c0155ba  ./harness/scenarios.go
d504bfbd39fc04f8603790883c897988cf7de1f9f7b44f27224c57790ed3e9bd  ./harness/scripts/fluent-bit-chroot-wrapper.sh
9918b7acdbe8b1ee0e2ecd23ea157630c6369f555ee2689b928581fd37664487  ./harness/scripts/restart-supervised-dockerd.sh
2a70d23ab480a60bb577a535a6e4704501e5351dd939ea4d10abf364a055293b  ./harness/scripts/run-daemon-restart-dind.sh
ad4d0b32bf60065e1a32561f1e84e74935e3a41656bb973958935919f9305460  ./harness/scripts/run-forward-lifetime-matrix.sh
0c720b4906f01012fdb9d8d95bac63515280d1dd9c06366558d50f5343070ccb  ./harness/types.go
8c4203947f2956f5ad530c6b0a46eb24946aaa981379918391ef731e75465134  ./results/ablation-dedup-summary.json
e51658669f273d6093c8b7278dbac958f01120cf032833c3240ff8b75b91e58c  ./results/ablation-dedup.json
1ba106c2d77fdd8330d2be3a2b97d8c397433b68f6bc36d9917f0c75cad7d925  ./results/ablation-reconcile-summary.json
ac1c269217828a174970811e565292a986f4b4b34ea23125f1a087a6ecf06e61  ./results/ablation-reconcile.json
b097681c2167295d4c0d69cc95e4ed0e678fd963dc663ae516d2ae06d114c798  ./results/ablation-run-manifest.json
339f4b116b6732288719e85924bc0bf5936af13d8143f3f8588d967059b4fcf7  ./results/alloy-same-id-diagnostic.json
f853dd1f688bb7f8af80231602cdee9b53c36d8acd46f345b78bddc1832050dc  ./results/alloy-target-control-orbstack.json
979140e8b180057001789990f623bd4c21e23e31f9cd65b051acaa5dc151a19a  ./results/alloy-target-control-ubuntu.json
7a2b763110e007ca1ffdd3c5ae20511c28f33c335057bc7fbe8c6de03a1d559a  ./results/best-effort-vector-control-summary.json
3839e2994d90c50d2fbeb1b19ea76fec93f093abee05f1e4fb41d44c84505a28  ./results/best-effort-vector-control.json
61cec9ddd4b6889061c8d890cf2ef83a9de08a1a1db9166e233f1775be8e2c6f  ./results/container-removal.json
18c3a8c9acef1604fff6a5181ce5f8a4aea0df7188875eb603157614bc50b1ea  ./results/daemon-restart.json
d471885c70e3efb34356e1c41f60e6aec1606837b7ad8d855f59c8255fdb5313  ./results/fluent-forward-exit-summary.json
c3ba31e5e859024197ec14cdb0532500b157cd8923554bcbdeac241dcec1d677  ./results/fluent-forward-live-summary.json
6c9f2d4544a0848f4e26b85ccb7942faeeb7b00a297c17e93bea92548a000ab7  ./results/identity-stress.json
959485289488f077f59f93c96e228639b504c9792b0fefa3f7d816c3c9d86848  ./results/independent-main-run-manifest.json
775e4453ec87dd1340647775390c61ca155315b6c16ed40c22215bc8c4707ad3  ./results/main-api-matrix.json
40fd0454df3f796f05d9fca1f3d1588e2d8f83e905039c6af63ca2507fcb194b  ./results/native-file-tail-restart-summary.json
833ab788517a1ea569cdd38b82b6d041a44268397fd7d30f0e066613741b4a43  ./results/native-file-tail-restart.json
4d2d47230fb15fa88b84671a872e437ec8a80914586012b62047cdac6af7101e  ./results/native-file-tail-run-manifest.json
b8ce4c97cf937e2277c8bd68c6c99ea69c4085abc193ba4519ba2fc1fe2b1aab  ./results/observable-identity-independent.json
d079c6c9397276350d99177ac977e4d6ba283ba25726175f5a60e52fb2b73906  ./results/observable-identity-json-file.json
22ac0f23a711c0d25af876547ac09a818b99a5ecc23281ec3b24aae1e9f8b607  ./results/observable-identity-local.json
3c3f654066f98816a8a9546879cbe84bd1c5e30abe9e1f5b031aa4313a01bd95  ./results/recovery-amplification-summary.json
5050d5b52408827de511e1723a1ce8f395e52b49b85e45d2a398eb163accf571  ./results/recovery-amplification.json
d92751784f6eebf9e278279a4c3d8c29ecc16ef31430799052db9b5247398bd6  ./results/stateful-file-tail.json
35dde752d595b18c1ec8f6f5e5ec05c6a82c0dddf1bd8fd9aa62c4dd7f8f526d  ./scripts/run-independent-linux.sh
bf41971840be7b4c6b60f4bdc44ac00008a942a77501c27f9a4c37b63afcb30b  ./scripts/run-smoke.sh
24bb212576603ce6de1bee0e070cb238e2fe012dde984a7752115fa2ac18e409  ./scripts/verify-summaries.sh


==> anc/logdeck-recovery-artifact-20260802/ablations/fixed-revision/README.md <==
# Fixed-revision recovery ablations

The first reconciliation and deduplication ablations were run from product
revision `b06a1ed`, before the live-attachment repair used by the headline
evaluation. This directory makes those causal checks reproducible against the
exact evaluated revision:

`58b3e4b2452236ead273318c9b5418a1adbc73b6`

The product repository remains untouched. `research-ablation.patch` is applied
only to a temporary archive of that revision. It adds private environment
switches for `no-reconcile`, `no-dedup`, and structured recovery metrics, plus
focused tests. The final design's one-record live-tail overlap remains enabled
in every condition.

## Prepare and validate the source

```sh
LOGDECK_SOURCE=/path/to/logdeck \
  ./scripts/prepare-source.sh
```

The command prints the temporary source directory. It verifies the base
revision and checks the patch before modifying the exported copy.

## Run the experiment

Smoke run:

```sh
TRIALS=1 LINES=1000 \
LOGDECK_SOURCE=/path/to/logdeck \
OUTPUT_ROOT=/path/to/results/fixed-ablation-smoke \
  ./scripts/run-matrices.sh
```

Paper run:

```sh
TRIALS=10 LINES=5000 SEED=20260727 \
LOGDECK_SOURCE=/path/to/logdeck \
OUTPUT_ROOT=/path/to/results/fixed-ablation-10trial \
  ./scripts/run-matrices.sh
```

The runner builds one instrumented image and uses it for the complete and
disabled conditions. It preserves raw source files, collector databases and
logs, image and host provenance, the exact patch, JSON reports, and a checksum
manifest. `verify-results.sh` independently checks the paper-facing invariants.

These are private research hooks. They must not be merged into the LogDeck
product repository or shipped in a release image.


==> anc/logdeck-recovery-artifact-20260802/ablations/fixed-revision/research-ablation.patch <==
--- a/server/internal/logstore/backfill.go
+++ b/server/internal/logstore/backfill.go
@@ -3,7 +3,9 @@
 import (
 	"context"
 	"database/sql"
+	"encoding/json"
 	"errors"
+	"log"
 	"strings"
 	"time"
 
@@ -29,6 +31,18 @@
 	excluded bool
 }
 
+type researchRecoveryMetric struct {
+	Host          string  `json:"host"`
+	ContainerID   string  `json:"containerId"`
+	ContainerName string  `json:"containerName"`
+	Since         string  `json:"since"`
+	Records       int64   `json:"records"`
+	RawBytes      int64   `json:"rawBytes"`
+	DurationMS    float64 `json:"durationMs"`
+	Success       bool    `json:"success"`
+	Excluded      bool    `json:"excluded"`
+}
+
 // unreadableDriverErr reports whether the engine cannot read this container's
 // logs at all — a logging driver without a read API (awslogs, syslog, none,
 // ...). Such a generation is excluded permanently instead of being retried.
@@ -79,7 +93,12 @@
 		ShowStderr: true,
 	}
 
+	started := time.Now()
+	var records int64
+	var rawBytes int64
 	tailErr := engine.TailContainerLogs(ctx, key.host, key.id, opts, func(entry models.LogEntry) {
+		records++
+		rawBytes += int64(len(entry.Raw))
 		s.send(ctx, ingestMsg{
 			kind:    msgLine,
 			key:     key,
@@ -90,6 +109,17 @@
 	})
 
 	excluded := unreadableDriverErr(tailErr)
+	s.logResearchRecoveryMetric(researchRecoveryMetric{
+		Host:          key.host,
+		ContainerID:   key.id,
+		ContainerName: name,
+		Since:         since,
+		Records:       records,
+		RawBytes:      rawBytes,
+		DurationMS:    float64(time.Since(started).Microseconds()) / 1000,
+		Success:       tailErr == nil,
+		Excluded:      excluded,
+	})
 	done := ingestMsg{
 		kind:     msgDone,
 		key:      key,
@@ -105,6 +135,18 @@
 	s.report(ctx, results, backfillResult{key: key, err: tailErr, excluded: excluded})
 }
 
+func (s *Store) logResearchRecoveryMetric(metric researchRecoveryMetric) {
+	if !s.researchMetrics {
+		return
+	}
+	encoded, err := json.Marshal(metric)
+	if err != nil {
+		log.Printf("RESEARCH_RECOVERY_METRIC_ERROR %v", err)
+		return
+	}
+	log.Printf("RESEARCH_RECOVERY_METRIC %s", encoded)
+}
+
 // backfillSince computes the engine "since" for one generation. stdout and
 // stderr are demuxed independently, so their high-water marks advance
 // independently; the safe resume point is the lowest mark that has actually
--- a/server/internal/logstore/ingest.go
+++ b/server/internal/logstore/ingest.go
@@ -240,7 +240,12 @@
 			continue
 		}
 
-		inserted, err := insertLine(ctx, tx, ref, msg.line)
+		var inserted bool
+		if s.researchAblation == "no-dedup" {
+			inserted, err = insertLineWithoutDedup(ctx, tx, ref, msg.line)
+		} else {
+			inserted, err = insertLine(ctx, tx, ref, msg.line)
+		}
 		if err != nil {
 			return err
 		}
@@ -339,3 +344,21 @@
 	}
 	return rows > 0, nil
 }
+
+// insertLineWithoutDedup is a private research ablation. It preserves the
+// complete reconciliation path while removing only overlap suppression at
+// the durable writer.
+func insertLineWithoutDedup(ctx context.Context, tx *sql.Tx, ref int64, l line) (bool, error) {
+	result, err := tx.ExecContext(ctx, `
+		INSERT INTO log_lines (container_ref, ts_ns, stream, level, raw)
+		VALUES (?, ?, ?, ?, ?)`,
+		ref, l.tsNS, l.stream, l.level, l.raw)
+	if err != nil {
+		return false, err
+	}
+	rows, err := result.RowsAffected()
+	if err != nil {
+		return false, err
+	}
+	return rows > 0, nil
+}
--- a/server/internal/logstore/store.go
+++ b/server/internal/logstore/store.go
@@ -94,6 +94,10 @@
 	db     *sql.DB
 	path   string
 	limits Limits
+	// Private research-only controls. These switches must not enter the product
+	// tree or a release image.
+	researchAblation string
+	researchMetrics  bool
 
 	ingestCh chan ingestMsg
 	// retainCh signals the writer to run a retention sweep between batches. It is
@@ -214,21 +218,40 @@
 		return nil, err
 	}
 
-	return &Store{
-		db:          db,
-		path:        path,
-		limits:      limits,
-		ingestCh:    make(chan ingestMsg, ingestBuffer),
-		retainCh:    make(chan struct{}, 1),
-		resume:      make(map[genKey]resumePoint),
-		gaps:        make(map[genKey]gapMark),
-		refresh:     make(map[genKey]uint64),
-		invalidated: make(map[genKey]struct{}),
-		backfillSem: make(chan struct{}, maxConcurrentBackfills),
-		reconcileCh: make(chan struct{}, 1),
-	}, nil
+	store := &Store{
+		db:               db,
+		path:             path,
+		limits:           limits,
+		researchAblation: researchAblationFromEnvironment(),
+		researchMetrics:  os.Getenv("LOGDECK_RESEARCH_METRICS") == "1",
+		ingestCh:         make(chan ingestMsg, ingestBuffer),
+		retainCh:         make(chan struct{}, 1),
+		resume:           make(map[genKey]resumePoint),
+		gaps:             make(map[genKey]gapMark),
+		refresh:          make(map[genKey]uint64),
+		invalidated:      make(map[genKey]struct{}),
+		backfillSem:      make(chan struct{}, maxConcurrentBackfills),
+		reconcileCh:      make(chan struct{}, 1),
+	}
+	if store.researchAblation != "" {
+		log.Printf("RESEARCH ABLATION ENABLED: %s", store.researchAblation)
+	}
+	if store.researchMetrics {
+		log.Printf("RESEARCH RECOVERY METRICS ENABLED")
+	}
+	return store, nil
 }
 
+func researchAblationFromEnvironment() string {
+	switch value := os.Getenv("LOGDECK_RESEARCH_ABLATION"); value {
+	case "", "no-reconcile", "no-dedup":
+		return value
+	default:
+		log.Printf("Warning: ignoring unknown LOGDECK_RESEARCH_ABLATION=%q", value)
+		return ""
+	}
+}
+
 // Start runs the ingestion, lifecycle, and retention loops until ctx is
 // cancelled. Use Wait to block until everything has drained.
 func (s *Store) Start(ctx context.Context, hub Hub, provider DockerProvider) {
@@ -240,8 +263,10 @@
 	// Before a single live line can advance a watermark: the first backfill of
 	// each generation must resume from where the *previous* process stopped, not
 	// from wherever live ingestion has already reached.
-	if err := s.snapshotResume(ctx); err != nil {
-		log.Printf("logstore: reading stored resume points failed, gap healing may be incomplete: %v", err)
+	if s.researchAblation != "no-reconcile" {
+		if err := s.snapshotResume(ctx); err != nil {
+			log.Printf("logstore: reading stored resume points failed, gap healing may be incomplete: %v", err)
+		}
 	}
 
 	// The hub sink is a producer: it must stop before ingestCh is closed.
@@ -256,7 +281,9 @@
 		ShowStdout: true, ShowStderr: true,
 	}
 	var unsubscribe func()
-	if recoverable, ok := hub.(RecoverableHub); ok {
+	if s.researchAblation == "no-reconcile" {
+		unsubscribe = hub.Subscribe(spec, opts, s.sink)
+	} else if recoverable, ok := hub.(RecoverableHub); ok {
 		unsubscribe = recoverable.SubscribeRecoverable(spec, opts, s.sink, s.recover)
 	} else {
 		unsubscribe = hub.Subscribe(spec, opts, s.sink)
@@ -271,12 +298,16 @@
 	// syncStopped closes once the sync loop has returned, and with it the only
 	// code that registers new backfill producers.
 	syncStopped := make(chan struct{})
-	s.workers.Add(1)
-	go func() {
-		defer s.workers.Done()
-		defer close(syncStopped)
-		s.syncLoop(ctx, source)
-	}()
+	if s.researchAblation == "no-reconcile" {
+		close(syncStopped)
+	} else {
+		s.workers.Add(1)
+		go func() {
+			defer s.workers.Done()
+			defer close(syncStopped)
+			s.syncLoop(ctx, source)
+		}()
+	}
 
 	s.workers.Add(1)
 	go func() {
--- /dev/null
+++ b/server/internal/logstore/research_ablation_test.go
@@ -0,0 +1,50 @@
+package logstore
+
+import (
+	"context"
+	"testing"
+
+	"github.com/AmoabaKelvin/logdeck/internal/logstream"
+)
+
+func TestResearchNoReconcilePreservesAttachmentOverlap(t *testing.T) {
+	t.Setenv("LOGDECK_RESEARCH_ABLATION", "no-reconcile")
+	store := newTestStore(t)
+	hub := &fakeHub{}
+	ctx, cancel := context.WithCancel(context.Background())
+	store.start(ctx, hub, func() Engine { return newFakeEngine() })
+
+	hub.mu.Lock()
+	tail := hub.opts.Tail
+	hasRecoveryCallback := hub.recover != nil
+	hub.mu.Unlock()
+	if tail != "1" {
+		t.Fatalf("no-reconcile live tail = %q, want final-design overlap 1", tail)
+	}
+	if hasRecoveryCallback || hub.hint(logstream.RecoveryHint{Host: "local", ContainerID: "aaa"}) {
+		t.Fatal("no-reconcile unexpectedly registered a recovery callback")
+	}
+
+	cancel()
+	store.Wait()
+}
+
+func TestResearchNoDedupActuallyAllowsOverlapCopies(t *testing.T) {
+	t.Setenv("LOGDECK_RESEARCH_ABLATION", "no-dedup")
+	store := newTestStore(t)
+	key := genKey{"local", "aaa"}
+	line := entryAt(baseTime, "stdout", "intentional overlap")
+	writeEntries(t, store, key, "web", line)
+	writeEntries(t, store, key, "web", line)
+	if got := countLines(t, store); got != 2 {
+		t.Fatalf("no-dedup stored %d copies, want 2", got)
+	}
+}
+
+func TestUnknownResearchAblationFailsClosed(t *testing.T) {
+	t.Setenv("LOGDECK_RESEARCH_ABLATION", "typo")
+	store := newTestStore(t)
+	if store.researchAblation != "" {
+		t.Fatalf("unknown ablation enabled %q", store.researchAblation)
+	}
+}


==> anc/logdeck-recovery-artifact-20260802/ablations/fixed-revision/scripts/prepare-source.sh <==
#!/bin/sh
set -eu

script_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
ablation_root=$(CDPATH= cd -- "$script_dir/.." && pwd)
patch_file="$ablation_root/research-ablation.patch"
expected_revision=58b3e4b2452236ead273318c9b5418a1adbc73b6
logdeck_source=${LOGDECK_SOURCE:-}
output_dir=${OUTPUT_DIR:-}

fail() {
	printf '%s\n' "prepare-fixed-ablation: $*" >&2
	exit 2
}

[ -n "$logdeck_source" ] || fail "set LOGDECK_SOURCE to the LogDeck repository"
[ -d "$logdeck_source/.git" ] || fail "LOGDECK_SOURCE is not a Git repository"
[ -f "$patch_file" ] || fail "research patch is missing: $patch_file"
command -v git >/dev/null 2>&1 || fail "git is required"
command -v tar >/dev/null 2>&1 || fail "tar is required"

resolved_revision=$(git -C "$logdeck_source" rev-parse "$expected_revision^{commit}" 2>/dev/null) ||
	fail "the LogDeck repository does not contain $expected_revision"
[ "$resolved_revision" = "$expected_revision" ] ||
	fail "revision resolved to $resolved_revision, expected $expected_revision"

if [ -z "$output_dir" ]; then
	output_dir=$(mktemp -d "${TMPDIR:-/tmp}/logdeck-fixed-ablation.XXXXXX")
else
	[ ! -e "$output_dir" ] || fail "OUTPUT_DIR already exists: $output_dir"
	mkdir -p "$output_dir"
fi

git -C "$logdeck_source" archive "$expected_revision" | tar -x -C "$output_dir"
(
	cd "$output_dir"
	git apply --check "$patch_file"
	git apply "$patch_file"
)

printf '%s\n' "$expected_revision" >"$output_dir/RESEARCH_BASE_REVISION"
if command -v sha256sum >/dev/null 2>&1; then
	sha256sum "$patch_file" | awk '{print $1}' >"$output_dir/RESEARCH_PATCH_SHA256"
else
	shasum -a 256 "$patch_file" | awk '{print $1}' >"$output_dir/RESEARCH_PATCH_SHA256"
fi

printf '%s\n' "$output_dir"


==> anc/logdeck-recovery-artifact-20260802/ablations/fixed-revision/scripts/run-matrices.sh <==
#!/bin/sh
set -eu

script_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
ablation_root=$(CDPATH= cd -- "$script_dir/.." && pwd)
research_root=$(CDPATH= cd -- "$ablation_root/../.." && pwd)
prepare_script="$script_dir/prepare-source.sh"
verify_script="$script_dir/verify-results.sh"
patch_file="$ablation_root/research-ablation.patch"
harness_dir="$research_root/harness"

logdeck_source=${LOGDECK_SOURCE:-}
trials=${TRIALS:-10}
lines=${LINES:-5000}
seed=${SEED:-20260727}
image_name=${LOGDECK_IMAGE:-logdeck-research-ablation:58b3e4b}
timestamp=$(date -u +%Y%m%dT%H%M%SZ)
output_root=${OUTPUT_ROOT:-"$research_root/results/fixed-ablation-$timestamp"}

fail() {
	printf '%s\n' "run-fixed-ablation: $*" >&2
	exit 2
}

case "$trials:$lines:$seed" in
	*[!0-9:]* | :* | *: | *::*) fail "TRIALS, LINES, and SEED must be integers" ;;
esac
[ "$trials" -ge 1 ] || fail "TRIALS must be at least one"
[ "$lines" -ge 100 ] || fail "LINES must be at least 100"
[ -n "$logdeck_source" ] || fail "set LOGDECK_SOURCE"
[ -d "$harness_dir" ] || fail "harness is missing: $harness_dir"
[ ! -e "$output_root" ] || fail "OUTPUT_ROOT already exists: $output_root"

for command_name in docker git go jq tar; do
	command -v "$command_name" >/dev/null 2>&1 || fail "$command_name is required"
done
[ "$(uname -s)" = "Linux" ] || fail "run the matrix from Linux"
[ "$(docker version --format '{{.Server.Os}}')" = "linux" ] || fail "Docker server must be Linux"

prepared_source=$(LOGDECK_SOURCE="$logdeck_source" "$prepare_script")
case "$prepared_source" in
	"${TMPDIR:-/tmp}"/logdeck-fixed-ablation.*) ;;
	*) fail "unexpected prepared-source path: $prepared_source" ;;
esac

mkdir -p "$output_root/raw/reconciliation" "$output_root/raw/deduplication" "$output_root/protocol"
uname -a >"$output_root/uname.txt"
docker version >"$output_root/docker-version.txt"
docker info >"$output_root/docker-info.txt"
go version >"$output_root/go-version.txt"
cp "$patch_file" "$output_root/research-ablation.patch"
cp "$ablation_root/README.md" "$output_root/protocol/README.md"
cp "$prepare_script" "$output_root/protocol/prepare-source.sh"
cp "$verify_script" "$output_root/protocol/verify-results.sh"
cp "$0" "$output_root/protocol/run-matrices.sh"
cp "$prepared_source/RESEARCH_BASE_REVISION" "$output_root/product-revision.txt"
cp "$prepared_source/RESEARCH_PATCH_SHA256" "$output_root/research-patch.sha256"

jq -n \
	--arg startedAt "$(date -u +%Y-%m-%dT%H:%M:%SZ)" \
	--arg image "$image_name" \
	--arg kernel "$(docker info --format '{{.KernelVersion}}')" \
	--arg productRevision "$(cat "$prepared_source/RESEARCH_BASE_REVISION")" \
	--arg patchSha256 "$(cat "$prepared_source/RESEARCH_PATCH_SHA256")" \
	--argjson trials "$trials" \
	--argjson lines "$lines" \
	--argjson seed "$seed" '
	{
		startedAt: $startedAt,
		image: $image,
		dockerKernel: $kernel,
		productRevision: $productRevision,
		patchSha256: $patchSha256,
		trials: $trials,
		lines: $lines,
		seed: $seed
	}' >"$output_root/run-manifest.json"

(
	cd "$prepared_source/server"
	go test -race ./internal/logstream ./internal/logstore
	go vet ./internal/logstream ./internal/logstore
)

docker build \
	--build-arg VERSION=research-58b3e4b \
	-t "$image_name" \
	-f "$prepared_source/server/Dockerfile" \
	"$prepared_source" >"$output_root/docker-build.log" 2>&1
docker image inspect "$image_name" >"$output_root/logdeck-image-inspect.json"

(
	cd "$harness_dir"
	go test ./...
	go vet ./...
	go run . \
		-collectors logdeck,logdeck-no-reconcile \
		-scenarios startup-race,exit-burst \
		-trials "$trials" \
		-lines "$lines" \
		-randomize-fault-boundary \
		-seed "$seed" \
		-logdeck-image "$image_name" \
		-artifacts "$output_root/raw/reconciliation" \
		-output "$output_root/reconciliation.json"
	go run . \
		-collectors logdeck,logdeck-no-dedup \
		-scenarios startup-race,collector-restart \
		-trials "$trials" \
		-lines "$lines" \
		-randomize-fault-boundary \
		-seed "$seed" \
		-logdeck-image "$image_name" \
		-artifacts "$output_root/raw/deduplication" \
		-output "$output_root/deduplication.json"
)

"$verify_script" "$output_root"

(
	cd "$output_root"
	find . -type f ! -name SHA256SUMS -print0 | sort -z | xargs -0 sha256sum >SHA256SUMS
)

printf '%s\n' \
	"Fixed-revision ablation run completed." \
	"Results: $output_root" \
	"Prepared source: $prepared_source"


==> anc/logdeck-recovery-artifact-20260802/ablations/fixed-revision/scripts/verify-results.sh <==
#!/bin/sh
set -eu

results_dir=${1:-}
[ -n "$results_dir" ] || {
	printf '%s\n' "usage: verify-results.sh RESULTS_DIR" >&2
	exit 2
}
[ -d "$results_dir" ] || {
	printf '%s\n' "results directory does not exist: $results_dir" >&2
	exit 2
}
results_dir=$(CDPATH= cd -- "$results_dir" && pwd)
[ -f "$results_dir/run-manifest.json" ] || {
	printf '%s\n' "missing run manifest in $results_dir" >&2
	exit 2
}

trials=$(jq -r '.trials' "$results_dir/run-manifest.json")
expected_runs=$((trials * 4))
expected_full=$((trials * 2))
expected_disabled=$((trials * 2))

jq -e \
	--argjson expectedRuns "$expected_runs" \
	--argjson expectedFull "$expected_full" \
	--argjson expectedDisabled "$expected_disabled" '
	.schemaVersion == 2 and
	.summary.runs == $expectedRuns and
	.summary.operationalErrors == 0 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == $expectedFull and
	([.results[] | select(.collector == "logdeck-no-reconcile" and (.exactSourceBounded | not))] | length) == $expectedDisabled and
	([.results[] | select((.error // "") != "")] | length) == 0
	' "$results_dir/reconciliation.json" >/dev/null

jq -e \
	--argjson expectedRuns "$expected_runs" \
	--argjson expectedFull "$expected_full" \
	--argjson expectedDisabled "$expected_disabled" '
	.schemaVersion == 2 and
	.summary.runs == $expectedRuns and
	.summary.operationalErrors == 0 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == $expectedFull and
	([.results[] | select(
		.collector == "logdeck-no-dedup" and
		.generatedComparison.missing == 0 and
		.generatedComparison.duplicates > 0 and
		.generatedComparison.unexpected == 0
	)] | length) == $expectedDisabled and
	([.results[] | select((.error // "") != "")] | length) == 0
	' "$results_dir/deduplication.json" >/dev/null

audit_raw_report() {
	report=$1
	result_count=$(jq '.results | length' "$report")
	index=0
	while [ "$index" -lt "$result_count" ]; do
		collector=$(jq -r ".results[$index].collector" "$report")
		artifact_path=$(jq -r ".results[$index].artifactsPath" "$report")
		expected_source_total=$(jq -r ".results[$index].sourceTotal" "$report")

		case "$artifact_path" in
			"$results_dir"/raw/*) ;;
			*)
				printf '%s\n' "artifact path escapes the result root: $artifact_path" >&2
				exit 1
				;;
		esac
		[ -s "$artifact_path/collector.log" ] || {
			printf '%s\n' "missing or empty collector log: $artifact_path" >&2
			exit 1
		}

		observed_source_total=0
		for source_path in $(jq -r ".results[$index].sourceArtifacts[]" "$report"); do
			case "$source_path" in
				"$results_dir"/raw/*) ;;
				*)
					printf '%s\n' "source path escapes the result root: $source_path" >&2
					exit 1
					;;
			esac
			[ -f "$source_path" ] || {
				printf '%s\n' "missing source artifact: $source_path" >&2
				exit 1
			}
			lines=$(wc -l <"$source_path")
			observed_source_total=$((observed_source_total + lines))
		done
		[ "$observed_source_total" -eq "$expected_source_total" ] || {
			printf '%s\n' \
				"source count mismatch for $collector result $index: $observed_source_total != $expected_source_total" >&2
			exit 1
		}

		case "$collector" in
			logdeck-no-reconcile)
				grep -q 'RESEARCH ABLATION ENABLED: no-reconcile' "$artifact_path/collector.log" || {
					printf '%s\n' "no-reconcile activation marker missing: $artifact_path" >&2
					exit 1
				}
				;;
			logdeck-no-dedup)
				grep -q 'RESEARCH ABLATION ENABLED: no-dedup' "$artifact_path/collector.log" || {
					printf '%s\n' "no-dedup activation marker missing: $artifact_path" >&2
					exit 1
				}
				;;
			logdeck)
				if grep -q 'RESEARCH ABLATION ENABLED:' "$artifact_path/collector.log"; then
					printf '%s\n' "complete condition unexpectedly enabled an ablation: $artifact_path" >&2
					exit 1
				fi
				;;
		esac

		index=$((index + 1))
	done
}

audit_raw_report "$results_dir/reconciliation.json"
audit_raw_report "$results_dir/deduplication.json"

jq '{
	reconciliation: {
		summary: .summary,
		perCollector: [.results | group_by(.collector)[] | {
			collector: .[0].collector,
			runs: length,
			exact: ([.[] | select(.exactSourceBounded)] | length),
			retainedMissingMin: ([.[] | .retainedMissing] | min),
			retainedMissingMax: ([.[] | .retainedMissing] | max)
		}]
	}
}' "$results_dir/reconciliation.json" >"$results_dir/reconciliation-summary.json"

jq '{
	deduplication: {
		summary: .summary,
		perCollector: [.results | group_by(.collector)[] | {
			collector: .[0].collector,
			runs: length,
			exact: ([.[] | select(.exactSourceBounded)] | length),
			duplicateMin: ([.[] | .generatedComparison.duplicates] | min),
			duplicateMax: ([.[] | .generatedComparison.duplicates] | max)
		}]
	}
}' "$results_dir/deduplication.json" >"$results_dir/deduplication-summary.json"

printf '%s\n' "Fixed-revision ablation results passed."


==> anc/logdeck-recovery-artifact-20260802/harness/README.md <==
# Docker log acquisition recovery benchmark

This is the standalone, black-box successor to the internal LogDeck pilot
harness. It launches unmodified collector containers and observes only their
public outputs:

- LogDeck through `/api/v1/history/logs`;
- Vector through a JSON file sink; and
- Grafana Alloy through its documented Docker source and `loki.echo` receiver;
- Fluent Bit through a persistent Tail-input offset database and JSON file
  sink; and
- Docker through `docker logs`, which defines the retained-source oracle.

No LogDeck internal package is imported.

For private mechanism studies, the collector names
`logdeck-no-reconcile` and `logdeck-no-dedup` launch an explicitly
instrumented research image with one recovery mechanism disabled. They must
never be used with, or represented as, a production LogDeck image.

`logdeck-metrics` runs the complete design from that same private image and
emits one structured collector-log record per finite Docker reread. It changes
observability only: no recovery mechanism is disabled.

After a metrics run, join the target rereads to the black-box result with:

```sh
go run ./cmd/recoverymetrics \
  -report ../results/recovery-amplification.json \
  -output ../results/recovery-amplification-summary.json
```

The joined report includes reread records, raw bytes, duration, record
amplification, convergence, and retained database-file sizes. Database sizes
are meaningful only on an isolated engine because LogDeck stores every visible
container, not just the benchmark target.

## Exact oracle

Every generated record includes `(run token, generation, sequence)`. The report
separately counts:

- records absent from Docker's current readable source;
- source-retained records absent from the collector;
- duplicates;
- identities that were never generated; and
- malformed benchmark records.

`exactSourceBounded` means every identity still readable from Docker appears
exactly once at the collector, with no unexpected or malformed output.
`exactGenerated` is stronger and additionally requires that Docker still
retains the complete generated set.

## Implemented scenarios

- `startup-race`: a seeded prefix exists before the collector starts; the
  suffix is released only after Alloy reports an attached target reader.
- `exit-burst`: a collector watches a short-lived burst through exit.
- `exited-source-reacquisition`: the complete source exits before collection
  starts. Pairing stock Alloy discovery with the `alloy-static` control
  isolates target construction from the unmodified Docker read path.
- `exited-source-retry`: the same explicit exited target remains active for a
  long observation window, exposing whether completed historical reads are
  retried or replayed. Run it with `-settle 6s` or longer.
- `collector-restart`: the collector is stopped while the second half is
  emitted, then restarted with its original state/output.
- `collector-crash`: the same boundary is created with `SIGKILL` rather than a
  graceful stop.
- `collector-pause`: a producer emits a seeded prefix and blocks at its own
  gate; after a fixed one-second quiescence window, the collector container is
  frozen while the suffix is emitted, then resumed one second later. The setup
  deliberately does not query collector output before pausing. This preserves
  source mounts and provides a cross-collector unavailability condition without
  claiming process restart.
- `fast-same-id-restart`: one Docker container ID emits generation one, exits,
  and is immediately started again to emit generation two.
- `source-horizon`: a still-running generator is held after a 16 KiB
  single-file Docker source has rotated most generated records away; collection
  starts at that boundary before the generator is released to exit.
- `stream-interleave`: one container alternates benchmark records between
  stdout and stderr.
- `concurrent-containers`: two paced containers emit overlapping sequence
  ranges concurrently under distinct logical generations.
- `container-removal`: the collector acquires a prefix, stops, and the harness
  verifies the complete source before deleting the container and restarting
  the collector. The report marks the source as removed.
- `daemon-restart`: a producer begins its suffix while an isolated
  live-restore Docker daemon is unavailable. This scenario requires
  `-daemon-restart-command` and is intentionally excluded from `-scenarios all`.

## Run

Build the research LogDeck image from the clean product checkout:

```sh
docker build \
  -t logdeck-research:local \
  -f /path/to/logdeck/server/Dockerfile \
  /path/to/logdeck
```

Then run a smoke test:

```sh
go run . \
  -collectors logdeck,alloy \
  -scenarios startup-race,exit-burst,collector-restart,collector-pause \
  -trials 1 \
  -lines 5000 \
  -output ../results/blackbox-smoke.json
```

Progress is written to stderr and the machine-readable report is the only
stdout output.

For an audit run, preserve Vector's raw JSONL, LogDeck's SQLite database, and
the raw `docker logs` source oracle:

```sh
go run . \
  -collectors logdeck,vector \
  -scenarios exit-burst,fast-same-id-restart \
  -trials 1 \
  -lines 5000 \
  -artifacts ../results/artifacts \
  -output ../results/blackbox-audit.json
```

Each result records its collector artifact directory and the path of every raw
source-oracle file. Benchmark containers are still removed.

For paper trials, randomize the fault boundary reproducibly. The same
`(scenario, trial, seed)` produces the same boundary for every collector:

```sh
go run . \
  -collectors logdeck,alloy \
  -scenarios startup-race,exit-burst,collector-restart,collector-crash,collector-pause,fast-same-id-restart \
  -trials 10 \
  -lines 5000 \
  -randomize-fault-boundary \
  -seed 20260801 \
  -output ../results/randomized.json
```

To isolate Alloy target discovery from its Docker reader, compare its stock
dynamic discovery with an explicit target for the same already-exited source:

```sh
go run . \
  -collectors alloy,alloy-static \
  -scenarios exited-source-reacquisition \
  -trials 10 \
  -lines 5000 \
  -artifacts ../results/artifacts-alloy-target-control \
  -output ../results/alloy-target-control.json
```

`alloy-static` runs the same unmodified Alloy image and
`loki.source.docker`; only target construction changes. It gives the exited
container ID directly. The harness stops the control after its first complete
historical transfer so the observation isolates whether retained history is
readable; a permanently listed exited target is otherwise retried and can
replay that history. This is a read-path isolation control, not a deployable
replacement configuration.

To measure the retry behavior separately:

```sh
go run . \
  -collectors alloy-static \
  -scenarios exited-source-retry \
  -trials 10 \
  -lines 5000 \
  -settle 6s \
  -timeout 10s \
  -artifacts ../results/artifacts-alloy-retry-control \
  -output ../results/alloy-retry-control.json
```

Run the daemon-restart condition only in its isolated privileged engine:

```sh
LOGDECK_IMAGE=logdeck-research:local \
./scripts/run-daemon-restart-dind.sh
```

Resource sampling is optional and should be run separately from the primary
correctness matrix because repeated `docker stats` calls can perturb short
trials. Samples stop when the controlled workload completes; convergence and
the fixed incomplete-run plateau are excluded so idle observation time does not
bias one collector's mean. Both cgroup memory and summed process RSS are
reported because cgroup memory can charge shared page cache unevenly to the
first cold container:

```sh
go run . \
  -collectors logdeck,vector \
  -scenarios exit-burst \
  -trials 3 \
  -lines 50000 \
  -pace-every 100 \
  -pace-delay 100ms \
  -sample-resources \
  -resource-sample-interval 1s \
  -output ../results/resources.json
```

## Current limitations

- Optional active-workload sampling reports container CPU, cgroup memory,
  process RSS, block I/O, and network I/O. These are deployed-system
  measurements, not mechanism-only costs; page-cache charging also makes
  cgroup memory unsuitable for the current cross-collector headline.
- Grafana Alloy is the primary supported-API baseline. Its evaluated
  configuration uses label-filtered `discovery.docker`, `loki.source.docker`,
  a persistent data path, a 100 ms refresh, and a local `loki.echo` receiver.
  Other configurations may behave differently. Vector remains a documented
  best-effort sensitivity control.
- The implemented Fluent Bit file-tail adapter requires access to Docker's
  private storage directory and is therefore not portable to every Docker
  Desktop-style host. The current
  OrbStack engine exposes that directory read-only, so the adapter can run
  here. It mounts only the benchmark target generation directories, never the
  complete Docker storage tree, and persists its offset database.
- True Fluent Bit stop/restart is not a valid condition on the current
  OrbStack engine: a separately reproduced engine interaction stops Docker
  from appending the target's post-stop stdout while the application continues.
  That condition is reserved for independent native Linux. Local Fluent Bit
  downtime comparisons use `collector-pause`.
- `source-horizon` measures the hard recovery boundary. It must not be included
  in claims about complete generated-set recovery.
- The stream-interleave and concurrent-container scenarios stress stream and
  physical-source boundaries, but benchmark records remain uniquely
  distinguishable. Distinct real records with identical Docker timestamps,
  streams, and bytes are an unresolved contract limit: the Docker-visible
  source itself provides no identity by which an external black-box oracle can
  distinguish those records.

## Forward producer-lifetime matrix

`cmd/fluentforwardrestart` compares a native Fluent Bit Forward input with an
independent generator oracle over Docker's supported `fluentd` logging driver.
The producer-lifetime condition is explicit:

```sh
go run ./cmd/fluentforwardrestart \
  -fluent-bit-binary /path/to/fluent-bit \
  -producer-lifetime until-drained \
  -lines 5000 \
  -fault-at 2500
```

For the exit-before-restart boundary matrix:

```sh
FLUENT_BIT_BINARY=/path/to/fluent-bit \
OUTPUT_ROOT=../results/fluent-forward-exit-lifetime-matrix \
./scripts/run-forward-lifetime-matrix.sh
```

The script crosses 20%, 50%, and 80% fault boundaries with Docker asynchronous
buffer limits of 128, 1,024, and 1,048,576 events, repeating each cell three
times. An inexact collector result is data rather than an operational harness
error.

## Observable identity diagnostic

`cmd/observableidentity` emits byte-identical stdout records, writes an
independent oracle, reads timestamped Docker history, and compares multiplicity
with LogDeck's paginated history:

```sh
go run ./cmd/observableidentity \
  -logdeck-image logdeck-research:local \
  -log-driver json-file \
  -lines 10000 \
  -trials 10 \
  -output-root ../results/observable-identity-json-file
```

The diagnostic counts collisions in Docker-visible
`(timestamp, stdout, raw-bytes)` tuples. Zero observed collisions narrows the
empirical risk in that environment; it does not prove that equal observable
tuples are impossible. Repeat with `-log-driver local` to exercise Docker's
local logging driver.


==> anc/logdeck-recovery-artifact-20260802/harness/cmd/fluentforwardrestart/main.go <==
package main

import (
	"bufio"
	"context"
	"encoding/json"
	"errors"
	"flag"
	"fmt"
	"os"
	"os/exec"
	"path/filepath"
	"regexp"
	"strconv"
	"strings"
	"syscall"
	"time"
)

var recordPattern = regexp.MustCompile(`(?:^|\s)LOGRECOVERY_BENCH run=([A-Za-z0-9_.-]+) generation=1 seq=([0-9]+)(?:\s|$)`)

type configuration struct {
	DockerCommand           string  `json:"dockerCommand"`
	FluentBitBinary         string  `json:"fluentBitBinary"`
	ProducerLifetime        string  `json:"producerLifetime"`
	Lines                   int     `json:"lines"`
	FaultAt                 int     `json:"faultAt"`
	PayloadBytes            int     `json:"payloadBytes"`
	FluentdBufferLimit      int     `json:"fluentdBufferLimit"`
	ReconnectIntervalMS     int     `json:"reconnectIntervalMs"`
	RestartDelayMS          float64 `json:"restartDelayMs"`
	TimeoutSec              float64 `json:"timeoutSec"`
	SettleSec               float64 `json:"settleSec"`
	ExitObservationWindowMS float64 `json:"exitObservationWindowMs"`
}

type counts struct {
	Unique     int      `json:"unique"`
	Total      int      `json:"total"`
	Missing    int      `json:"missing"`
	Duplicates int      `json:"duplicates"`
	Malformed  int      `json:"malformed"`
	MissingIDs []string `json:"missingIds,omitempty"`
}

type report struct {
	SchemaVersion        int           `json:"schemaVersion"`
	RunID                string        `json:"runId"`
	StartedAt            time.Time     `json:"startedAt"`
	FinishedAt           time.Time     `json:"finishedAt"`
	Config               configuration `json:"config"`
	FluentBitVersion     string        `json:"fluentBitVersion"`
	DockerVersion        string        `json:"dockerVersion"`
	PreFault             counts        `json:"preFault"`
	Oracle               counts        `json:"oracle"`
	Final                counts        `json:"final"`
	Exact                bool          `json:"exact"`
	ExpectedPrefixOnly   bool          `json:"expectedPrefixOnly"`
	WorkloadMS           float64       `json:"workloadMs"`
	CollectorStartupMS   float64       `json:"collectorStartupMs"`
	PostRestartObserveMS float64       `json:"postRestartObserveMs"`
	RecoveryMS           float64       `json:"recoveryMs"`
	ArtifactsPath        string        `json:"artifactsPath"`
	Error                string        `json:"error,omitempty"`
}

type process struct {
	command *exec.Cmd
	wait    chan error
	logFile *os.File
}

func main() {
	var cfg configuration
	var timeout time.Duration
	var settle time.Duration
	var restartDelay time.Duration
	var exitObservationWindow time.Duration
	var outputRoot string
	flag.StringVar(&cfg.DockerCommand, "docker-command", "docker", "Docker CLI command")
	flag.StringVar(&cfg.FluentBitBinary, "fluent-bit-binary", "fluent-bit", "native Fluent Bit executable")
	flag.StringVar(&cfg.ProducerLifetime, "producer-lifetime", "until-drained", "producer lifetime: until-drained or exit-before-restart")
	flag.IntVar(&cfg.Lines, "lines", 5000, "records to generate")
	flag.IntVar(&cfg.FaultAt, "fault-at", 2500, "record after which Fluent Bit is stopped")
	flag.IntVar(&cfg.PayloadBytes, "payload-bytes", 160, "payload bytes per record")
	flag.IntVar(&cfg.FluentdBufferLimit, "fluentd-buffer-limit", 1048576, "Docker fluentd async buffer limit in events")
	flag.IntVar(&cfg.ReconnectIntervalMS, "reconnect-interval-ms", 100, "Docker fluentd async reconnect interval in milliseconds")
	flag.DurationVar(&restartDelay, "restart-delay", 0, "delay between producer completion and Fluent Bit restart")
	flag.DurationVar(&timeout, "timeout", 30*time.Second, "maximum recovery observation time")
	flag.DurationVar(&settle, "settle", time.Second, "stable exact period before success")
	flag.DurationVar(&exitObservationWindow, "exit-observation-window", 5*time.Second, "fixed observation window after restart when the producer exits first")
	flag.StringVar(&outputRoot, "output-root", "forward-restart-results", "artifact directory")
	flag.Parse()
	cfg.ProducerLifetime = strings.TrimSpace(cfg.ProducerLifetime)
	cfg.RestartDelayMS = float64(restartDelay.Microseconds()) / 1000
	cfg.TimeoutSec = timeout.Seconds()
	cfg.SettleSec = settle.Seconds()
	cfg.ExitObservationWindowMS = float64(exitObservationWindow.Microseconds()) / 1000

	result, runErr := run(cfg, timeout, settle, restartDelay, exitObservationWindow, outputRoot)
	if result.ArtifactsPath != "" {
		reportPath := filepath.Join(result.ArtifactsPath, "report.json")
		if err := writeJSON(reportPath, result); err != nil {
			fmt.Fprintln(os.Stderr, "write report:", err)
			os.Exit(1)
		}
		fmt.Println(reportPath)
	}
	if runErr != nil {
		fmt.Fprintln(os.Stderr, "fluentforwardrestart:", runErr)
		os.Exit(1)
	}
}

func run(
	cfg configuration,
	timeout time.Duration,
	settle time.Duration,
	restartDelay time.Duration,
	exitObservationWindow time.Duration,
	outputRoot string,
) (result report, runErr error) {
	result.SchemaVersion = 2
	result.StartedAt = time.Now().UTC()
	result.Config = cfg
	if cfg.Lines < 2 ||
		cfg.FaultAt < 1 ||
		cfg.FaultAt >= cfg.Lines ||
		cfg.PayloadBytes < 0 ||
		cfg.FluentdBufferLimit < 1 ||
		cfg.ReconnectIntervalMS < 1 ||
		timeout <= 0 ||
		settle < 0 ||
		restartDelay < 0 ||
		exitObservationWindow <= 0 {
		runErr = errors.New("require lines >= 2, 1 <= fault-at < lines, non-negative payload/restart delay, positive buffer/reconnect/exit-observation values")
		result.Error = runErr.Error()
		result.FinishedAt = time.Now().UTC()
		return result, runErr
	}
	if cfg.ProducerLifetime != "until-drained" && cfg.ProducerLifetime != "exit-before-restart" {
		runErr = fmt.Errorf("unsupported producer-lifetime %q", cfg.ProducerLifetime)
		result.Error = runErr.Error()
		result.FinishedAt = time.Now().UTC()
		return result, runErr
	}

	absoluteRoot, err := filepath.Abs(outputRoot)
	if err != nil {
		runErr = err
		result.Error = err.Error()
		return result, runErr
	}
	if err := os.MkdirAll(absoluteRoot, 0o755); err != nil {
		runErr = err
		result.Error = err.Error()
		return result, runErr
	}
	runID := time.Now().UTC().Format("20060102T150405.000000000")
	runDir := filepath.Join(absoluteRoot, "run-"+runID)
	if err := os.Mkdir(runDir, 0o755); err != nil {
		runErr = err
		result.Error = err.Error()
		return result, runErr
	}
	result.RunID = runID
	result.ArtifactsPath = runDir
	defer func() {
		result.FinishedAt = time.Now().UTC()
		if runErr != nil {
			result.Error = runErr.Error()
		}
	}()

	ctx, cancel := context.WithTimeout(context.Background(), 2*time.Minute)
	defer cancel()
	binary, err := exec.LookPath(cfg.FluentBitBinary)
	if err != nil {
		return result, fmt.Errorf("find Fluent Bit: %w", err)
	}
	versionRaw, err := exec.CommandContext(ctx, binary, "--version").CombinedOutput()
	if err != nil {
		return result, fmt.Errorf("read Fluent Bit version: %w", err)
	}
	result.FluentBitVersion = firstLine(string(versionRaw))
	dockerVersion, err := dockerOutput(ctx, cfg.DockerCommand, "version", "--format", "{{.Server.Version}}")
	if err != nil {
		return result, err
	}
	result.DockerVersion = dockerVersion

	configPath := filepath.Join(runDir, "fluent-bit.conf")
	outputPath := filepath.Join(runDir, "events.jsonl")
	oraclePath := filepath.Join(runDir, "oracle.log")
	collectorLog := filepath.Join(runDir, "collector.log")
	configBody := fmt.Sprintf(`[SERVICE]
    Flush         1
    Log_Level     info
    storage.path  %s
    storage.sync  normal

[INPUT]
    Name          forward
    Listen        127.0.0.1
    Port          24224
    storage.type  filesystem

[OUTPUT]
    Name    file
    Match   *
    Path    %s
    File    events.jsonl
    Format  plain
`, filepath.Join(runDir, "storage"), runDir)
	if err := os.WriteFile(configPath, []byte(configBody), 0o600); err != nil {
		return result, fmt.Errorf("write Fluent Bit config: %w", err)
	}

	collector, err := startFluentBit(ctx, binary, configPath, collectorLog)
	if err != nil {
		return result, err
	}
	defer func() {
		if collector != nil {
			cleanupCtx, cleanupCancel := context.WithTimeout(context.Background(), 10*time.Second)
			defer cleanupCancel()
			_ = stopFluentBit(cleanupCtx, collector)
		}
	}()

	containerName := "logrecovery-forward-" + strings.ReplaceAll(runID, ".", "-")
	defer func() {
		cleanupCtx, cleanupCancel := context.WithTimeout(context.Background(), 10*time.Second)
		defer cleanupCancel()
		_, _ = dockerOutput(cleanupCtx, cfg.DockerCommand, "rm", "-f", containerName)
	}()
	payload := strings.Repeat("x", cfg.PayloadBytes)
	holdAfterGeneration := ""
	if cfg.ProducerLifetime == "until-drained" {
		holdAfterGeneration = `while [ ! -e /tmp/logrecovery-finish ]; do sleep 0.02; done`
	}
	script := fmt.Sprintf(
		`exec 3>>/oracle/oracle.log; i=1; while [ "$i" -le %d ]; do line=$(printf 'LOGRECOVERY_BENCH run=%s generation=1 seq=%%d payload=%s' "$i"); printf '%%s\n' "$line" >&3; printf '%%s\n' "$line"; if [ "$i" -eq %d ]; then touch /tmp/logrecovery-gate; while [ ! -e /tmp/logrecovery-release ]; do sleep 0.02; done; fi; i=$((i+1)); done; exec 3>&-; touch /tmp/logrecovery-done; %s`,
		cfg.Lines,
		runID,
		payload,
		cfg.FaultAt,
		holdAfterGeneration,
	)
	_, err = dockerOutput(
		ctx,
		cfg.DockerCommand,
		"create",
		"--name", containerName,
		"--log-driver", "fluentd",
		"--log-opt", "fluentd-address=127.0.0.1:24224",
		"--log-opt", "fluentd-async=true",
		"--log-opt", fmt.Sprintf("fluentd-async-reconnect-interval=%dms", cfg.ReconnectIntervalMS),
		"--log-opt", fmt.Sprintf("fluentd-buffer-limit=%d", cfg.FluentdBufferLimit),
		"--log-opt", "tag=logrecovery.forward",
		"--mount", "type=bind,src="+runDir+",dst=/oracle",
		"alpine:3.21",
		"sh", "-c", script,
	)
	if err != nil {
		return result, fmt.Errorf("create generator: %w", err)
	}

	workloadStarted := time.Now()
	if _, err := dockerOutput(ctx, cfg.DockerCommand, "start", containerName); err != nil {
		return result, fmt.Errorf("start generator: %w", err)
	}
	if err := waitForGate(ctx, cfg.DockerCommand, containerName); err != nil {
		return result, err
	}
	preFault, err := waitForAtLeast(ctx, outputPath, runID, cfg.FaultAt)
	result.PreFault = preFault
	if err != nil {
		return result, fmt.Errorf("wait for pre-stop acquisition: %w", err)
	}
	if err := stopFluentBit(ctx, collector); err != nil {
		return result, err
	}
	collector = nil
	if _, err := dockerOutput(ctx, cfg.DockerCommand, "exec", containerName, "touch", "/tmp/logrecovery-release"); err != nil {
		return result, fmt.Errorf("release generator: %w", err)
	}
	if _, err := waitForAtLeast(ctx, oraclePath, runID, cfg.Lines); err != nil {
		return result, fmt.Errorf("wait for oracle completion: %w", err)
	}
	if cfg.ProducerLifetime == "exit-before-restart" {
		status, err := dockerOutput(ctx, cfg.DockerCommand, "wait", containerName)
		if err != nil {
			return result, fmt.Errorf("wait for generator exit before restart: %w", err)
		}
		if status != "0" {
			return result, fmt.Errorf("generator exited with status %s", status)
		}
	}
	if restartDelay > 0 {
		timer := time.NewTimer(restartDelay)
		select {
		case <-ctx.Done():
			timer.Stop()
			return result, ctx.Err()
		case <-timer.C:
		}
	}
	result.WorkloadMS = float64(time.Since(workloadStarted).Microseconds()) / 1000

	recoveryStarted := time.Now()
	collector, err = startFluentBit(ctx, binary, configPath, collectorLog)
	result.CollectorStartupMS = float64(time.Since(recoveryStarted).Microseconds()) / 1000
	if err != nil {
		return result, fmt.Errorf("restart Fluent Bit: %w", err)
	}
	observationStarted := time.Now()
	var final counts
	switch cfg.ProducerLifetime {
	case "until-drained":
		observationCtx, observationCancel := context.WithTimeout(ctx, timeout)
		final, err = waitForExact(observationCtx, outputPath, runID, cfg.Lines, settle)
		observationCancel()
	case "exit-before-restart":
		final, err = observeForWindow(ctx, outputPath, runID, cfg.Lines, exitObservationWindow)
	}
	result.PostRestartObserveMS = float64(time.Since(observationStarted).Microseconds()) / 1000
	result.RecoveryMS = float64(time.Since(recoveryStarted).Microseconds()) / 1000
	result.Oracle, _ = observe(oraclePath, runID, cfg.Lines)
	result.Final = final
	result.Exact = final.Missing == 0 && final.Duplicates == 0 && final.Malformed == 0 && final.Unique == cfg.Lines
	result.ExpectedPrefixOnly = final.Unique == cfg.FaultAt &&
		final.Total == cfg.FaultAt &&
		final.Missing == cfg.Lines-cfg.FaultAt &&
		final.Duplicates == 0 &&
		final.Malformed == 0
	if err != nil {
		return result, err
	}
	if cfg.ProducerLifetime == "until-drained" {
		if _, err := dockerOutput(ctx, cfg.DockerCommand, "exec", containerName, "touch", "/tmp/logrecovery-finish"); err != nil {
			return result, fmt.Errorf("finish generator: %w", err)
		}
		status, err := dockerOutput(ctx, cfg.DockerCommand, "wait", containerName)
		if err != nil {
			return result, fmt.Errorf("wait for generator exit: %w", err)
		}
		if status != "0" {
			return result, fmt.Errorf("generator exited with status %s", status)
		}
	}
	if cfg.ProducerLifetime == "until-drained" && !result.Exact {
		return result, errors.New("Fluent Bit output did not exactly match the oracle")
	}
	return result, nil
}

func startFluentBit(ctx context.Context, binary, configPath, logPath string) (*process, error) {
	logFile, err := os.OpenFile(logPath, os.O_CREATE|os.O_WRONLY|os.O_APPEND, 0o644)
	if err != nil {
		return nil, err
	}
	command := exec.Command(binary, "-c", configPath)
	command.Stdout = logFile
	command.Stderr = logFile
	if err := command.Start(); err != nil {
		_ = logFile.Close()
		return nil, err
	}
	current := &process{command: command, wait: make(chan error, 1), logFile: logFile}
	go func() { current.wait <- command.Wait() }()
	timer := time.NewTimer(1500 * time.Millisecond)
	defer timer.Stop()
	select {
	case waitErr := <-current.wait:
		_ = logFile.Close()
		if waitErr == nil {
			return nil, errors.New("Fluent Bit exited during startup")
		}
		return nil, fmt.Errorf("Fluent Bit exited during startup: %w", waitErr)
	case <-timer.C:
		return current, nil
	case <-ctx.Done():
		_ = command.Process.Kill()
		<-current.wait
		_ = logFile.Close()
		return nil, ctx.Err()
	}
}

func stopFluentBit(ctx context.Context, current *process) error {
	if current == nil {
		return nil
	}
	if err := current.command.Process.Signal(syscall.SIGTERM); err != nil {
		return err
	}
	select {
	case waitErr := <-current.wait:
		_ = current.logFile.Close()
		if waitErr != nil {
			return waitErr
		}
		return nil
	case <-ctx.Done():
		_ = current.command.Process.Kill()
		<-current.wait
		_ = current.logFile.Close()
		return ctx.Err()
	}
}

func waitForGate(ctx context.Context, dockerCommand, containerName string) error {
	ticker := time.NewTicker(25 * time.Millisecond)
	defer ticker.Stop()
	for {
		command := exec.CommandContext(ctx, dockerCommand, "exec", containerName, "test", "-e", "/tmp/logrecovery-gate")
		if command.Run() == nil {
			return nil
		}
		select {
		case <-ctx.Done():
			return ctx.Err()
		case <-ticker.C:
		}
	}
}

func waitForAtLeast(ctx context.Context, path, runID string, atLeast int) (counts, error) {
	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	for {
		current, err := observe(path, runID, atLeast)
		if err != nil {
			return counts{}, err
		}
		if current.Unique >= atLeast {
			return current, nil
		}
		select {
		case <-ctx.Done():
			return current, ctx.Err()
		case <-ticker.C:
		}
	}
}

func waitForExact(ctx context.Context, path, runID string, expected int, settle time.Duration) (counts, error) {
	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	var exactSince time.Time
	var last counts
	for {
		current, err := observe(path, runID, expected)
		if err != nil {
			return current, err
		}
		last = current
		exact := current.Unique == expected && current.Total == expected && current.Malformed == 0
		if exact {
			if exactSince.IsZero() {
				exactSince = time.Now()
			}
			if time.Since(exactSince) >= settle {
				return current, nil
			}
		} else {
			exactSince = time.Time{}
		}
		select {
		case <-ctx.Done():
			return last, fmt.Errorf("recovery observation timed out: %w", ctx.Err())
		case <-ticker.C:
		}
	}
}

func observeForWindow(
	ctx context.Context,
	path string,
	runID string,
	expected int,
	window time.Duration,
) (counts, error) {
	timer := time.NewTimer(window)
	defer timer.Stop()
	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()

	last, err := observe(path, runID, expected)
	if err != nil {
		return last, err
	}
	for {
		select {
		case <-ctx.Done():
			return last, ctx.Err()
		case <-timer.C:
			return observe(path, runID, expected)
		case <-ticker.C:
			last, err = observe(path, runID, expected)
			if err != nil {
				return last, err
			}
		}
	}
}

func observe(path, runID string, expected int) (counts, error) {
	result := counts{}
	seen := make(map[int]int)
	file, err := os.Open(path)
	if os.IsNotExist(err) {
		result.Missing = expected
		return result, nil
	}
	if err != nil {
		return result, err
	}
	defer file.Close()
	scanner := bufio.NewScanner(file)
	scanner.Buffer(make([]byte, 64*1024), 4*1024*1024)
	for scanner.Scan() {
		raw := scanner.Text()
		if strings.HasSuffix(path, ".jsonl") {
			var event struct {
				Log string `json:"log"`
			}
			if err := json.Unmarshal(scanner.Bytes(), &event); err != nil {
				result.Malformed++
				continue
			}
			raw = event.Log
		}
		match := recordPattern.FindStringSubmatch(raw)
		if len(match) != 3 {
			if strings.Contains(raw, "LOGRECOVERY_BENCH") {
				result.Malformed++
			}
			continue
		}
		if match[1] != runID {
			continue
		}
		sequence, err := strconv.Atoi(match[2])
		if err != nil || sequence < 1 || sequence > expected {
			result.Malformed++
			continue
		}
		seen[sequence]++
		result.Total++
	}
	if err := scanner.Err(); err != nil {
		return counts{}, err
	}
	result.Unique = len(seen)
	for sequence := 1; sequence <= expected; sequence++ {
		switch count := seen[sequence]; {
		case count == 0:
			result.Missing++
			if len(result.MissingIDs) < 20 {
				result.MissingIDs = append(result.MissingIDs, strconv.Itoa(sequence))
			}
		case count > 1:
			result.Duplicates += count - 1
		}
	}
	return result, nil
}

func dockerOutput(ctx context.Context, command string, args ...string) (string, error) {
	cmd := exec.CommandContext(ctx, command, args...)
	raw, err := cmd.CombinedOutput()
	text := strings.TrimSpace(string(raw))
	if err != nil {
		return text, fmt.Errorf("%s %s: %w: %s", command, strings.Join(args, " "), err, text)
	}
	return text, nil
}

func writeJSON(path string, value any) error {
	file, err := os.Create(path)
	if err != nil {
		return err
	}
	defer file.Close()
	encoder := json.NewEncoder(file)
	encoder.SetIndent("", "  ")
	return encoder.Encode(value)
}

func firstLine(value string) string {
	value = strings.TrimSpace(value)
	if first, _, found := strings.Cut(value, "\n"); found {
		return first
	}
	return value
}


==> anc/logdeck-recovery-artifact-20260802/harness/cmd/fluentforwardrestart/main_test.go <==
package main

import (
	"os"
	"path/filepath"
	"testing"
)

func TestObserveComparesForwardOutputWithOracle(t *testing.T) {
	t.Parallel()
	runID := "test.run"
	path := filepath.Join(t.TempDir(), "events.jsonl")
	body := "" +
		`{"log":"LOGRECOVERY_BENCH run=test.run generation=1 seq=1 payload=x"}` + "\n" +
		`{"log":"LOGRECOVERY_BENCH run=test.run generation=1 seq=2 payload=x"}` + "\n" +
		`{"log":"LOGRECOVERY_BENCH run=test.run generation=1 seq=2 payload=x"}` + "\n" +
		`{"log":"LOGRECOVERY_BENCH run=another.run generation=1 seq=3 payload=x"}` + "\n" +
		`not-json` + "\n"
	if err := os.WriteFile(path, []byte(body), 0o600); err != nil {
		t.Fatal(err)
	}

	got, err := observe(path, runID, 3)
	if err != nil {
		t.Fatal(err)
	}
	if got.Unique != 2 || got.Total != 3 || got.Missing != 1 || got.Duplicates != 1 || got.Malformed != 1 {
		t.Fatalf("unexpected counts: %+v", got)
	}
	if len(got.MissingIDs) != 1 || got.MissingIDs[0] != "3" {
		t.Fatalf("unexpected missing IDs: %v", got.MissingIDs)
	}
}

func TestObserveTreatsMissingFileAsEntirelyMissing(t *testing.T) {
	t.Parallel()
	got, err := observe(filepath.Join(t.TempDir(), "missing.jsonl"), "test.run", 4)
	if err != nil {
		t.Fatal(err)
	}
	if got.Unique != 0 || got.Total != 0 || got.Missing != 4 {
		t.Fatalf("unexpected counts: %+v", got)
	}
}


==> anc/logdeck-recovery-artifact-20260802/harness/cmd/observableidentity/main.go <==
package main

import (
	"bufio"
	"context"
	"encoding/json"
	"errors"
	"flag"
	"fmt"
	"io"
	"net/http"
	"net/url"
	"os"
	"os/exec"
	"path/filepath"
	"regexp"
	"strconv"
	"strings"
	"time"
)

type configuration struct {
	DockerCommand string  `json:"dockerCommand"`
	LogDeckImage  string  `json:"logdeckImage"`
	Generator     string  `json:"generatorImage"`
	LogDriver     string  `json:"logDriver,omitempty"`
	Lines         int     `json:"lines"`
	Trials        int     `json:"trials"`
	TimeoutSec    float64 `json:"timeoutSec"`
	SettleSec     float64 `json:"settleSec"`
}

type environment struct {
	DockerClient string `json:"dockerClientVersion"`
	DockerServer string `json:"dockerServerVersion"`
	DockerOS     string `json:"dockerServerOS"`
	DockerArch   string `json:"dockerServerArch"`
	DockerKernel string `json:"dockerServerKernel"`
}

type trialResult struct {
	Trial                  int       `json:"trial"`
	RunID                  string    `json:"runId"`
	StartedAt              time.Time `json:"startedAt"`
	FinishedAt             time.Time `json:"finishedAt"`
	Marker                 string    `json:"marker"`
	OracleTotal            int       `json:"oracleTotal"`
	SourceTotal            int       `json:"sourceTotal"`
	SourceMalformed        int       `json:"sourceMalformed"`
	SourceObservableUnique int       `json:"sourceObservableUnique"`
	SourceCollisions       int       `json:"sourceCollisions"`
	SourceLimited          bool      `json:"sourceLimited"`
	LogDeckTotal           int       `json:"logdeckTotal"`
	MissingMultiplicity    int       `json:"missingMultiplicity"`
	ExtraMultiplicity      int       `json:"extraMultiplicity"`
	ExactMultiplicity      bool      `json:"exactMultiplicity"`
	ConvergenceMS          float64   `json:"convergenceMs"`
	ArtifactsPath          string    `json:"artifactsPath"`
	Error                  string    `json:"error,omitempty"`
}

type report struct {
	SchemaVersion int           `json:"schemaVersion"`
	StartedAt     time.Time     `json:"startedAt"`
	FinishedAt    time.Time     `json:"finishedAt"`
	Config        configuration `json:"config"`
	Environment   environment   `json:"environment"`
	Results       []trialResult `json:"results"`
}

type sourceObservation struct {
	Total      int
	Malformed  int
	UniqueKeys int
	Collisions int
}

type historyResponse struct {
	Logs []struct {
		Raw     string `json:"raw"`
		Message string `json:"message"`
	} `json:"logs"`
	NextCursor string `json:"nextCursor"`
}

var invalidName = regexp.MustCompile(`[^a-zA-Z0-9_.-]+`)

func main() {
	var cfg configuration
	var timeout time.Duration
	var settle time.Duration
	var outputRoot string
	flag.StringVar(&cfg.DockerCommand, "docker-command", "docker", "Docker CLI command")
	flag.StringVar(&cfg.LogDeckImage, "logdeck-image", "logdeck-research:local", "LogDeck image")
	flag.StringVar(&cfg.Generator, "generator-image", "alpine:3.21", "generator image")
	flag.StringVar(&cfg.LogDriver, "log-driver", "", "Docker log driver for the generator; empty uses the daemon default")
	flag.IntVar(&cfg.Lines, "lines", 10000, "identical records per trial")
	flag.IntVar(&cfg.Trials, "trials", 10, "number of trials")
	flag.DurationVar(&timeout, "timeout", 30*time.Second, "maximum post-workload observation")
	flag.DurationVar(&settle, "settle", time.Second, "stable exact period before success")
	flag.StringVar(&outputRoot, "output-root", "observable-identity-results", "artifact directory")
	flag.Parse()
	cfg.DockerCommand = strings.TrimSpace(cfg.DockerCommand)
	cfg.LogDeckImage = strings.TrimSpace(cfg.LogDeckImage)
	cfg.Generator = strings.TrimSpace(cfg.Generator)
	cfg.LogDriver = strings.TrimSpace(cfg.LogDriver)
	cfg.TimeoutSec = timeout.Seconds()
	cfg.SettleSec = settle.Seconds()

	result, runErr := run(cfg, timeout, settle, outputRoot)
	if err := writeJSON(filepath.Join(outputRoot, "summary.json"), result); err != nil {
		fmt.Fprintln(os.Stderr, "observableidentity: write report:", err)
		os.Exit(1)
	}
	fmt.Println(filepath.Join(outputRoot, "summary.json"))
	if runErr != nil {
		fmt.Fprintln(os.Stderr, "observableidentity:", runErr)
		os.Exit(1)
	}
}

func run(cfg configuration, timeout, settle time.Duration, outputRoot string) (report, error) {
	result := report{
		SchemaVersion: 1,
		StartedAt:     time.Now().UTC(),
		Config:        cfg,
		Results:       make([]trialResult, 0, cfg.Trials),
	}
	if cfg.DockerCommand == "" ||
		cfg.LogDeckImage == "" ||
		cfg.Generator == "" ||
		cfg.Lines < 2 ||
		cfg.Trials < 1 ||
		timeout <= 0 ||
		settle < 0 {
		return result, errors.New("require nonempty commands/images, lines >= 2, trials >= 1, positive timeout, and non-negative settle")
	}
	absoluteRoot, err := filepath.Abs(outputRoot)
	if err != nil {
		return result, err
	}
	if err := os.MkdirAll(absoluteRoot, 0o755); err != nil {
		return result, err
	}

	ctx, cancel := context.WithTimeout(context.Background(), 30*time.Second)
	result.Environment, err = inspectEnvironment(ctx, cfg.DockerCommand)
	cancel()
	if err != nil {
		return result, err
	}
	if err := requireImage(cfg.DockerCommand, cfg.LogDeckImage); err != nil {
		return result, err
	}
	if err := ensureImage(cfg.DockerCommand, cfg.Generator); err != nil {
		return result, err
	}

	var operationalErrors []error
	for trial := 1; trial <= cfg.Trials; trial++ {
		one := runTrial(cfg, timeout, settle, absoluteRoot, trial)
		result.Results = append(result.Results, one)
		if one.Error != "" {
			operationalErrors = append(operationalErrors, fmt.Errorf("trial %d: %s", trial, one.Error))
		}
	}
	result.FinishedAt = time.Now().UTC()
	if len(operationalErrors) > 0 {
		return result, fmt.Errorf("%d trials had operational errors", len(operationalErrors))
	}
	return result, nil
}

func runTrial(
	cfg configuration,
	timeout time.Duration,
	settle time.Duration,
	outputRoot string,
	trial int,
) (one trialResult) {
	one.Trial = trial
	one.StartedAt = time.Now().UTC()
	one.RunID = one.StartedAt.Format("20060102T150405.000000000") + fmt.Sprintf("-%02d", trial)
	one.Marker = "OBSERVABLE_IDENTITY run=" + one.RunID + " payload=identical"
	runDir := filepath.Join(outputRoot, "trial-"+strconv.Itoa(trial)+"-"+one.RunID)
	one.ArtifactsPath = runDir
	if err := os.MkdirAll(filepath.Join(runDir, "logdeck-data"), 0o755); err != nil {
		one.Error = err.Error()
		one.FinishedAt = time.Now().UTC()
		return one
	}

	ctx, cancel := context.WithTimeout(context.Background(), max(90*time.Second, 3*timeout))
	defer cancel()
	targetName := sanitizeName("observable-identity-target-" + one.RunID)
	collectorName := sanitizeName("observable-identity-logdeck-" + one.RunID)
	defer func() {
		cleanupCtx, cleanupCancel := context.WithTimeout(context.Background(), 15*time.Second)
		defer cleanupCancel()
		_, _ = dockerOutput(cleanupCtx, cfg.DockerCommand, "rm", "-f", targetName)
		if collectorLog, err := dockerOutput(cleanupCtx, cfg.DockerCommand, "logs", collectorName); err == nil {
			_ = os.WriteFile(filepath.Join(runDir, "collector.log"), []byte(collectorLog+"\n"), 0o644)
		}
		_, _ = dockerOutput(cleanupCtx, cfg.DockerCommand, "rm", "-f", collectorName)
		one.FinishedAt = time.Now().UTC()
	}()

	script := fmt.Sprintf(
		`exec 3>>/oracle/oracle.log; i=1; while [ "$i" -le %d ]; do printf '%%s\n' '%s' >&3; printf '%%s\n' '%s'; i=$((i+1)); done; exec 3>&-`,
		cfg.Lines,
		one.Marker,
		one.Marker,
	)
	createArgs := []string{
		"create",
		"--name", targetName,
		"--label", "io.logdeck.observable-identity=true",
		"--mount", "type=bind,src=" + runDir + ",dst=/oracle",
	}
	if cfg.LogDriver != "" {
		createArgs = append(createArgs, "--log-driver", cfg.LogDriver)
	}
	createArgs = append(createArgs, cfg.Generator, "sh", "-c", script)
	if _, err := dockerOutput(ctx, cfg.DockerCommand, createArgs...); err != nil {
		one.Error = fmt.Sprintf("create generator: %v", err)
		return one
	}

	if _, err := dockerOutput(
		ctx,
		cfg.DockerCommand,
		"run", "-d",
		"--name", collectorName,
		"-p", "127.0.0.1::8080",
		"-v", "/var/run/docker.sock:/var/run/docker.sock",
		"-v", filepath.Join(runDir, "logdeck-data")+":/data",
		cfg.LogDeckImage,
	); err != nil {
		one.Error = fmt.Sprintf("start LogDeck: %v", err)
		return one
	}
	port, err := mappedPort(ctx, cfg.DockerCommand, collectorName)
	if err != nil {
		one.Error = err.Error()
		return one
	}
	baseURL := "http://127.0.0.1:" + port
	client := &http.Client{Timeout: 5 * time.Second}
	if err := waitHealthy(ctx, client, baseURL); err != nil {
		one.Error = err.Error()
		return one
	}

	if _, err := dockerOutput(ctx, cfg.DockerCommand, "start", targetName); err != nil {
		one.Error = fmt.Sprintf("start generator: %v", err)
		return one
	}
	status, err := dockerOutput(ctx, cfg.DockerCommand, "wait", targetName)
	if err != nil {
		one.Error = fmt.Sprintf("wait for generator: %v", err)
		return one
	}
	if status != "0" {
		one.Error = fmt.Sprintf("generator exited with status %s", status)
		return one
	}

	oraclePath := filepath.Join(runDir, "oracle.log")
	one.OracleTotal, err = countExactLines(oraclePath, one.Marker)
	if err != nil {
		one.Error = fmt.Sprintf("read oracle: %v", err)
		return one
	}
	sourceText, err := dockerOutput(ctx, cfg.DockerCommand, "logs", "--timestamps", targetName)
	if err != nil {
		one.Error = fmt.Sprintf("read Docker source: %v", err)
		return one
	}
	if err := os.WriteFile(filepath.Join(runDir, "docker-source.log"), []byte(sourceText+"\n"), 0o644); err != nil {
		one.Error = fmt.Sprintf("preserve Docker source: %v", err)
		return one
	}
	source := observeTimestampedSource(strings.Split(sourceText, "\n"), one.Marker)
	one.SourceTotal = source.Total
	one.SourceMalformed = source.Malformed
	one.SourceObservableUnique = source.UniqueKeys
	one.SourceCollisions = source.Collisions
	one.SourceLimited = one.SourceTotal != one.OracleTotal

	convergenceStarted := time.Now()
	historyLines, historyCount, err := waitForHistory(
		ctx,
		client,
		baseURL,
		targetName,
		one.Marker,
		one.SourceTotal,
		timeout,
		settle,
	)
	one.ConvergenceMS = float64(time.Since(convergenceStarted).Microseconds()) / 1000
	if err != nil {
		one.Error = fmt.Sprintf("observe LogDeck history: %v", err)
		return one
	}
	one.LogDeckTotal = historyCount
	if err := os.WriteFile(
		filepath.Join(runDir, "logdeck-history.log"),
		[]byte(strings.Join(historyLines, "\n")+"\n"),
		0o644,
	); err != nil {
		one.Error = fmt.Sprintf("preserve LogDeck history: %v", err)
		return one
	}
	one.MissingMultiplicity = max(0, one.SourceTotal-one.LogDeckTotal)
	one.ExtraMultiplicity = max(0, one.LogDeckTotal-one.SourceTotal)
	one.ExactMultiplicity = !one.SourceLimited &&
		one.SourceMalformed == 0 &&
		one.MissingMultiplicity == 0 &&
		one.ExtraMultiplicity == 0
	return one
}

func observeTimestampedSource(lines []string, marker string) sourceObservation {
	keys := make(map[string]int)
	var result sourceObservation
	for _, line := range lines {
		line = strings.TrimSpace(line)
		if line == "" {
			continue
		}
		timestamp, message, found := strings.Cut(line, " ")
		if !found || message != marker {
			if strings.Contains(line, marker) {
				result.Malformed++
			}
			continue
		}
		if _, err := time.Parse(time.RFC3339Nano, timestamp); err != nil {
			result.Malformed++
			continue
		}
		result.Total++
		keys[timestamp+"\x00"+message]++
	}
	result.UniqueKeys = len(keys)
	for _, count := range keys {
		if count > 1 {
			result.Collisions += count - 1
		}
	}
	return result
}

func waitForHistory(
	ctx context.Context,
	client *http.Client,
	baseURL string,
	containerName string,
	marker string,
	expected int,
	timeout time.Duration,
	settle time.Duration,
) ([]string, int, error) {
	deadline := time.NewTimer(timeout)
	defer deadline.Stop()
	ticker := time.NewTicker(150 * time.Millisecond)
	defer ticker.Stop()
	var exactSince time.Time
	var stableSince = time.Now()
	var lastCount = -1
	var lastLines []string
	minimumIncompleteObservation := min(timeout, 6*time.Second)
	started := time.Now()

	for {
		lines, count, err := readHistory(ctx, client, baseURL, containerName, marker)
		if err != nil {
			return nil, 0, err
		}
		now := time.Now()
		lastLines = lines
		if count != lastCount {
			lastCount = count
			stableSince = now
		}
		if count == expected {
			if exactSince.IsZero() {
				exactSince = now
			}
			if now.Sub(exactSince) >= settle {
				return lastLines, lastCount, nil
			}
		} else {
			exactSince = time.Time{}
			if now.Sub(started) >= minimumIncompleteObservation && now.Sub(stableSince) >= 2*time.Second {
				return lastLines, lastCount, nil
			}
		}

		select {
		case <-ctx.Done():
			return lastLines, lastCount, ctx.Err()
		case <-deadline.C:
			return lastLines, lastCount, nil
		case <-ticker.C:
		}
	}
}

func readHistory(
	ctx context.Context,
	client *http.Client,
	baseURL string,
	containerName string,
	marker string,
) ([]string, int, error) {
	var matched []string
	cursor := ""
	for page := 0; page < 10000; page++ {
		query := url.Values{}
		query.Set("container", containerName)
		query.Set("limit", "1000")
		if cursor != "" {
			query.Set("cursor", cursor)
		}
		request, err := http.NewRequestWithContext(
			ctx,
			http.MethodGet,
			baseURL+"/api/v1/history/logs?"+query.Encode(),
			nil,
		)
		if err != nil {
			return nil, 0, err
		}
		response, err := client.Do(request)
		if err != nil {
			return nil, 0, err
		}
		body, readErr := io.ReadAll(response.Body)
		_ = response.Body.Close()
		if readErr != nil {
			return nil, 0, readErr
		}
		if response.StatusCode != http.StatusOK {
			return nil, 0, fmt.Errorf("history returned %s: %s", response.Status, strings.TrimSpace(string(body)))
		}
		var decoded historyResponse
		if err := json.Unmarshal(body, &decoded); err != nil {
			return nil, 0, err
		}
		for _, entry := range decoded.Logs {
			if entry.Message == marker || strings.HasSuffix(entry.Raw, marker) {
				raw := entry.Raw
				if raw == "" {
					raw = entry.Message
				}
				matched = append(matched, raw)
			}
		}
		if decoded.NextCursor == "" {
			return matched, len(matched), nil
		}
		if decoded.NextCursor == cursor {
			return nil, 0, errors.New("history returned a repeated cursor")
		}
		cursor = decoded.NextCursor
	}
	return nil, 0, errors.New("history exceeded pagination safety limit")
}

func inspectEnvironment(ctx context.Context, dockerCommand string) (environment, error) {
	version, err := dockerOutput(ctx, dockerCommand, "version", "--format", "{{.Client.Version}}|{{.Server.Version}}")
	if err != nil {
		return environment{}, err
	}
	versionParts := strings.SplitN(version, "|", 2)
	if len(versionParts) != 2 {
		return environment{}, fmt.Errorf("unexpected Docker version output %q", version)
	}
	info, err := dockerOutput(ctx, dockerCommand, "info", "--format", "{{.OSType}}|{{.Architecture}}|{{.KernelVersion}}")
	if err != nil {
		return environment{}, err
	}
	infoParts := strings.SplitN(info, "|", 3)
	if len(infoParts) != 3 {
		return environment{}, fmt.Errorf("unexpected Docker info output %q", info)
	}
	return environment{
		DockerClient: versionParts[0],
		DockerServer: versionParts[1],
		DockerOS:     infoParts[0],
		DockerArch:   infoParts[1],
		DockerKernel: infoParts[2],
	}, nil
}

func requireImage(dockerCommand string, image string) error {
	ctx, cancel := context.WithTimeout(context.Background(), 30*time.Second)
	defer cancel()
	if _, err := dockerOutput(ctx, dockerCommand, "image", "inspect", image); err != nil {
		return fmt.Errorf("required image %s is unavailable: %w", image, err)
	}
	return nil
}

func ensureImage(dockerCommand string, image string) error {
	ctx, cancel := context.WithTimeout(context.Background(), 2*time.Minute)
	defer cancel()
	if _, err := dockerOutput(ctx, dockerCommand, "image", "inspect", image); err == nil {
		return nil
	}
	if _, err := dockerOutput(ctx, dockerCommand, "pull", image); err != nil {
		return fmt.Errorf("pull image %s: %w", image, err)
	}
	return nil
}

func mappedPort(ctx context.Context, dockerCommand string, containerName string) (string, error) {
	raw, err := dockerOutput(ctx, dockerCommand, "port", containerName, "8080/tcp")
	if err != nil {
		return "", err
	}
	for _, line := range strings.Split(raw, "\n") {
		line = strings.TrimSpace(line)
		index := strings.LastIndex(line, ":")
		if index < 0 || index == len(line)-1 {
			continue
		}
		if _, err := strconv.Atoi(line[index+1:]); err == nil {
			return line[index+1:], nil
		}
	}
	return "", fmt.Errorf("could not parse mapped port from %q", raw)
}

func waitHealthy(ctx context.Context, client *http.Client, baseURL string) error {
	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	for {
		request, err := http.NewRequestWithContext(ctx, http.MethodGet, baseURL+"/api/v1/healthz", nil)
		if err != nil {
			return err
		}
		response, err := client.Do(request)
		if err == nil {
			_ = response.Body.Close()
			if response.StatusCode == http.StatusOK {
				return nil
			}
		}
		select {
		case <-ctx.Done():
			return ctx.Err()
		case <-ticker.C:
		}
	}
}

func countExactLines(path string, marker string) (int, error) {
	file, err := os.Open(path)
	if err != nil {
		return 0, err
	}
	defer file.Close()
	count := 0
	scanner := bufio.NewScanner(file)
	for scanner.Scan() {
		if scanner.Text() == marker {
			count++
		}
	}
	return count, scanner.Err()
}

func dockerOutput(ctx context.Context, command string, args ...string) (string, error) {
	cmd := exec.CommandContext(ctx, command, args...)
	raw, err := cmd.CombinedOutput()
	text := strings.TrimSpace(string(raw))
	if err != nil {
		return text, fmt.Errorf("%s %s: %w: %s", command, strings.Join(args, " "), err, text)
	}
	return text, nil
}

func sanitizeName(value string) string {
	value = invalidName.ReplaceAllString(value, "-")
	value = strings.Trim(value, "-.")
	if len(value) > 120 {
		value = value[:120]
	}
	if value == "" {
		return "observable-identity"
	}
	return value
}

func writeJSON(path string, value any) error {
	if err := os.MkdirAll(filepath.Dir(path), 0o755); err != nil {
		return err
	}
	file, err := os.Create(path)
	if err != nil {
		return err
	}
	defer file.Close()
	encoder := json.NewEncoder(file)
	encoder.SetIndent("", "  ")
	return encoder.Encode(value)
}


==> anc/logdeck-recovery-artifact-20260802/harness/cmd/observableidentity/main_test.go <==
package main

import "testing"

func TestObserveTimestampedSourceTreatsDistinctTimestampsAsDistinct(t *testing.T) {
	t.Parallel()
	marker := "OBSERVABLE_IDENTITY run=test payload=identical"
	lines := []string{
		"2026-07-27T20:00:00.000000001Z " + marker,
		"2026-07-27T20:00:00.000000002Z " + marker,
	}
	got := observeTimestampedSource(lines, marker)
	if got.Total != 2 || got.UniqueKeys != 2 || got.Collisions != 0 || got.Malformed != 0 {
		t.Fatalf("unexpected observation: %+v", got)
	}
}

func TestObserveTimestampedSourceDetectsObservableCollision(t *testing.T) {
	t.Parallel()
	marker := "OBSERVABLE_IDENTITY run=test payload=identical"
	line := "2026-07-27T20:00:00.000000001Z " + marker
	got := observeTimestampedSource([]string{line, line}, marker)
	if got.Total != 2 || got.UniqueKeys != 1 || got.Collisions != 1 || got.Malformed != 0 {
		t.Fatalf("unexpected observation: %+v", got)
	}
}

func TestObserveTimestampedSourceFlagsBadTimestamp(t *testing.T) {
	t.Parallel()
	marker := "OBSERVABLE_IDENTITY run=test payload=identical"
	got := observeTimestampedSource([]string{"not-a-time " + marker}, marker)
	if got.Total != 0 || got.Malformed != 1 {
		t.Fatalf("unexpected observation: %+v", got)
	}
}


==> anc/logdeck-recovery-artifact-20260802/harness/cmd/recoverymetrics/main.go <==
package main

import (
	"bufio"
	"encoding/json"
	"flag"
	"fmt"
	"os"
	"path/filepath"
	"strings"
	"time"
)

const metricPrefix = "RESEARCH_RECOVERY_METRIC "

type benchmarkReport struct {
	SchemaVersion int             `json:"schemaVersion"`
	Environment   json.RawMessage `json:"environment"`
	Config        json.RawMessage `json:"config"`
	Results       []benchmarkRun  `json:"results"`
}

type benchmarkRun struct {
	Collector          string   `json:"collector"`
	CollectorVersion   string   `json:"collectorVersion"`
	Scenario           string   `json:"scenario"`
	Trial              int      `json:"trial"`
	RunToken           string   `json:"runToken"`
	ArtifactsPath      string   `json:"artifactsPath"`
	SourceArtifacts    []string `json:"sourceArtifacts"`
	FaultAt            int      `json:"faultAt"`
	Generated          int      `json:"generated"`
	SourceUnique       int      `json:"sourceUnique"`
	ExactSourceBounded bool     `json:"exactSourceBounded"`
	ConvergenceMS      float64  `json:"convergenceMs"`
	Error              string   `json:"error"`
}

type recoveryMetric struct {
	Host          string  `json:"host"`
	ContainerID   string  `json:"containerId"`
	ContainerName string  `json:"containerName"`
	Since         string  `json:"since"`
	Records       int64   `json:"records"`
	RawBytes      int64   `json:"rawBytes"`
	DurationMS    float64 `json:"durationMs"`
	Success       bool    `json:"success"`
	Excluded      bool    `json:"excluded"`
}

type measuredRun struct {
	Collector              string  `json:"collector"`
	CollectorVersion       string  `json:"collectorVersion"`
	Scenario               string  `json:"scenario"`
	Trial                  int     `json:"trial"`
	RunToken               string  `json:"runToken"`
	FaultAt                int     `json:"faultAt,omitempty"`
	Generated              int     `json:"generated"`
	SourceUnique           int     `json:"sourceUnique"`
	ExactSourceBounded     bool    `json:"exactSourceBounded"`
	ConvergenceMS          float64 `json:"convergenceMs"`
	RecoveryPasses         int     `json:"recoveryPasses"`
	SuccessfulPasses       int     `json:"successfulPasses"`
	FailedPasses           int     `json:"failedPasses"`
	RereadRecords          int64   `json:"rereadRecords"`
	RereadRawBytes         int64   `json:"rereadRawBytes"`
	RereadDurationMS       float64 `json:"rereadDurationMs"`
	MaxRereadDurationMS    float64 `json:"maxRereadDurationMs"`
	RecordAmplification    float64 `json:"recordAmplification"`
	DatabaseBytes          int64   `json:"databaseBytes"`
	DatabaseWALBytes       int64   `json:"databaseWalBytes"`
	DatabaseSHMBytes       int64   `json:"databaseShmBytes"`
	DatabaseFootprintBytes int64   `json:"databaseFootprintBytes"`
	SourceArtifactBytes    int64   `json:"sourceArtifactBytes"`
	BenchmarkError         string  `json:"benchmarkError,omitempty"`
	MeasurementError       string  `json:"measurementError,omitempty"`
}

type measurementReport struct {
	SchemaVersion       int             `json:"schemaVersion"`
	GeneratedAt         time.Time       `json:"generatedAt"`
	SourceReport        string          `json:"sourceReport"`
	SourceSchemaVersion int             `json:"sourceSchemaVersion"`
	Environment         json.RawMessage `json:"environment"`
	Config              json.RawMessage `json:"config"`
	Results             []measuredRun   `json:"results"`
}

func main() {
	var reportPath string
	var outputPath string
	flag.StringVar(&reportPath, "report", "", "schema-v2 benchmark JSON report")
	flag.StringVar(&outputPath, "output", "", "recovery measurement JSON output")
	flag.Parse()

	if reportPath == "" || outputPath == "" {
		fmt.Fprintln(os.Stderr, "both -report and -output are required")
		os.Exit(2)
	}
	if err := run(reportPath, outputPath); err != nil {
		fmt.Fprintln(os.Stderr, err)
		os.Exit(1)
	}
}

func run(reportPath, outputPath string) error {
	raw, err := os.ReadFile(reportPath)
	if err != nil {
		return fmt.Errorf("read benchmark report: %w", err)
	}
	var source benchmarkReport
	if err := json.Unmarshal(raw, &source); err != nil {
		return fmt.Errorf("decode benchmark report: %w", err)
	}

	output := measurementReport{
		SchemaVersion:       1,
		GeneratedAt:         time.Now().UTC(),
		SourceReport:        reportPath,
		SourceSchemaVersion: source.SchemaVersion,
		Environment:         source.Environment,
		Config:              source.Config,
		Results:             make([]measuredRun, 0, len(source.Results)),
	}
	for _, result := range source.Results {
		if result.Collector != "logdeck-metrics" {
			continue
		}
		output.Results = append(output.Results, measure(result))
	}
	if len(output.Results) == 0 {
		return fmt.Errorf("benchmark report contains no logdeck-metrics results")
	}

	encoded, err := json.MarshalIndent(output, "", "  ")
	if err != nil {
		return fmt.Errorf("encode measurement report: %w", err)
	}
	encoded = append(encoded, '\n')
	if err := os.WriteFile(outputPath, encoded, 0o644); err != nil {
		return fmt.Errorf("write measurement report: %w", err)
	}
	return nil
}

func measure(result benchmarkRun) measuredRun {
	measured := measuredRun{
		Collector:          result.Collector,
		CollectorVersion:   result.CollectorVersion,
		Scenario:           result.Scenario,
		Trial:              result.Trial,
		RunToken:           result.RunToken,
		FaultAt:            result.FaultAt,
		Generated:          result.Generated,
		SourceUnique:       result.SourceUnique,
		ExactSourceBounded: result.ExactSourceBounded,
		ConvergenceMS:      result.ConvergenceMS,
		BenchmarkError:     result.Error,
	}

	for _, sourcePath := range result.SourceArtifacts {
		size, err := fileSize(sourcePath)
		if err != nil {
			measured.MeasurementError = appendError(measured.MeasurementError, err)
			continue
		}
		measured.SourceArtifactBytes += size
	}

	databaseSizes := []struct {
		name   string
		target *int64
	}{
		{"logs.db", &measured.DatabaseBytes},
		{"logs.db-wal", &measured.DatabaseWALBytes},
		{"logs.db-shm", &measured.DatabaseSHMBytes},
	}
	for _, item := range databaseSizes {
		path := filepath.Join(result.ArtifactsPath, item.name)
		size, err := fileSize(path)
		if err != nil {
			measured.MeasurementError = appendError(measured.MeasurementError, err)
			continue
		}
		*item.target = size
		measured.DatabaseFootprintBytes += size
	}

	metrics, err := readMetrics(filepath.Join(result.ArtifactsPath, "collector.log"), result.RunToken)
	if err != nil {
		measured.MeasurementError = appendError(measured.MeasurementError, err)
		return measured
	}
	if len(metrics) == 0 {
		measured.MeasurementError = appendError(
			measured.MeasurementError,
			fmt.Errorf("no target recovery metrics found"),
		)
		return measured
	}
	for _, metric := range metrics {
		measured.RecoveryPasses++
		if metric.Success {
			measured.SuccessfulPasses++
		} else {
			measured.FailedPasses++
		}
		measured.RereadRecords += metric.Records
		measured.RereadRawBytes += metric.RawBytes
		measured.RereadDurationMS += metric.DurationMS
		measured.MaxRereadDurationMS = max(measured.MaxRereadDurationMS, metric.DurationMS)
	}
	if result.SourceUnique > 0 {
		measured.RecordAmplification = float64(measured.RereadRecords) / float64(result.SourceUnique)
	}
	return measured
}

func readMetrics(path, runToken string) ([]recoveryMetric, error) {
	file, err := os.Open(path)
	if err != nil {
		return nil, fmt.Errorf("open collector log: %w", err)
	}
	defer file.Close()

	var metrics []recoveryMetric
	scanner := bufio.NewScanner(file)
	for scanner.Scan() {
		line := scanner.Text()
		index := strings.Index(line, metricPrefix)
		if index < 0 {
			continue
		}
		var metric recoveryMetric
		if err := json.Unmarshal([]byte(line[index+len(metricPrefix):]), &metric); err != nil {
			return nil, fmt.Errorf("decode recovery metric: %w", err)
		}
		if !strings.HasPrefix(metric.ContainerName, "logrecovery-target-") ||
			!strings.Contains(metric.ContainerName, runToken) {
			continue
		}
		metrics = append(metrics, metric)
	}
	if err := scanner.Err(); err != nil {
		return nil, fmt.Errorf("scan collector log: %w", err)
	}
	return metrics, nil
}

func fileSize(path string) (int64, error) {
	info, err := os.Stat(path)
	if err != nil {
		return 0, fmt.Errorf("stat %s: %w", path, err)
	}
	return info.Size(), nil
}

func appendError(existing string, err error) string {
	if existing == "" {
		return err.Error()
	}
	return existing + "; " + err.Error()
}


==> anc/logdeck-recovery-artifact-20260802/harness/collectors.go <==
package main

import (
	"bufio"
	"context"
	"encoding/json"
	"errors"
	"fmt"
	"io"
	"net/http"
	"net/url"
	"os"
	"os/exec"
	"path/filepath"
	"strings"
	"syscall"
	"time"
)

type collector interface {
	name() string
	version() string
	start(context.Context) error
	stop(context.Context) error
	crash(context.Context) error
	snapshot(context.Context) (observation, error)
	close(context.Context) error
	artifactPath() string
	containerName() string
}

type targetAttachmentWaiter interface {
	waitForTargets(context.Context) error
}

func newCollector(
	ctx context.Context,
	docker *dockerRuntime,
	cfg config,
	collectorName string,
	targetContainers []string,
	runToken string,
) (collector, error) {
	switch collectorName {
	case "logdeck":
		return newLogDeckCollector(ctx, docker, cfg.LogDeck, targetContainers, runToken, cfg.Artifacts, "", false)
	case "logdeck-metrics":
		return newLogDeckCollector(ctx, docker, cfg.LogDeck, targetContainers, runToken, cfg.Artifacts, "", true)
	case "logdeck-no-reconcile":
		return newLogDeckCollector(ctx, docker, cfg.LogDeck, targetContainers, runToken, cfg.Artifacts, "no-reconcile", false)
	case "logdeck-no-dedup":
		return newLogDeckCollector(ctx, docker, cfg.LogDeck, targetContainers, runToken, cfg.Artifacts, "no-dedup", false)
	case "vector":
		return newVectorCollector(ctx, docker, cfg.Vector, runToken, cfg.Artifacts)
	case "alloy":
		return newAlloyCollector(ctx, docker, cfg.Alloy, targetContainers, runToken, cfg.Artifacts, false)
	case "alloy-static":
		return newAlloyCollector(ctx, docker, cfg.Alloy, targetContainers, runToken, cfg.Artifacts, true)
	case "fluent-bit":
		return newFluentBitCollector(
			ctx,
			docker,
			cfg.FluentBit,
			targetContainers,
			runToken,
			cfg.Artifacts,
		)
	case "fluent-bit-host":
		return newFluentBitHostCollector(
			ctx,
			docker,
			cfg.FluentBitHost,
			cfg.FluentBitParsers,
			targetContainers,
			runToken,
			cfg.Artifacts,
		)
	default:
		return nil, fmt.Errorf("unsupported collector %q", collectorName)
	}
}

type logDeckCollector struct {
	docker           *dockerRuntime
	image            string
	imageID          string
	nameValue        string
	targetContainers []string
	runToken         string
	dataDir          string
	baseURL          string
	created          bool
	keep             bool
	preserve         bool
	client           *http.Client
	ablation         string
	researchMetrics  bool
}

func newLogDeckCollector(
	ctx context.Context,
	docker *dockerRuntime,
	image string,
	targetContainers []string,
	runToken string,
	artifactsRoot string,
	ablation string,
	researchMetrics bool,
) (*logDeckCollector, error) {
	if err := docker.ensureImage(ctx, image); err != nil {
		return nil, err
	}
	dataDir, preserve, err := collectorWorkDir(artifactsRoot, "logdeck-"+runToken)
	if err != nil {
		return nil, fmt.Errorf("create LogDeck data directory: %w", err)
	}
	return &logDeckCollector{
		docker:           docker,
		image:            image,
		imageID:          docker.imageID(ctx, image),
		nameValue:        sanitizeContainerName("logrecovery-collector-logdeck-" + runToken),
		targetContainers: append([]string(nil), targetContainers...),
		runToken:         runToken,
		dataDir:          dataDir,
		keep:             docker.keep,
		preserve:         preserve,
		client:           &http.Client{Timeout: 5 * time.Second},
		ablation:         ablation,
		researchMetrics:  researchMetrics,
	}, nil
}

func (c *logDeckCollector) name() string { return "logdeck" }
func (c *logDeckCollector) version() string {
	version := c.imageID
	if c.ablation != "" {
		version += "+ablation:" + c.ablation
	}
	if c.researchMetrics {
		version += "+recovery-metrics"
	}
	return version
}
func (c *logDeckCollector) containerName() string { return c.nameValue }
func (c *logDeckCollector) artifactPath() string {
	if c.preserve {
		return c.dataDir
	}
	return ""
}

func (c *logDeckCollector) start(ctx context.Context) error {
	if !c.created {
		args := []string{
			"run", "-d",
			"--name", c.nameValue,
			"--label", "io.logdeck.recovery-collector=true",
			"-p", "127.0.0.1::8080",
			"-v", "/var/run/docker.sock:/var/run/docker.sock",
			"-v", c.dataDir + ":/data",
		}
		if c.ablation != "" {
			args = append(args, "-e", "LOGDECK_RESEARCH_ABLATION="+c.ablation)
		}
		if c.researchMetrics {
			args = append(args, "-e", "LOGDECK_RESEARCH_METRICS=1")
		}
		args = append(args, c.image)
		if _, err := c.docker.output(ctx, args...); err != nil {
			return fmt.Errorf("start LogDeck: %w", err)
		}
		c.created = true
		c.docker.owned = append(c.docker.owned, c.nameValue)
	} else {
		if err := c.docker.start(ctx, c.nameValue); err != nil {
			return fmt.Errorf("restart LogDeck: %w", err)
		}
	}
	// A Docker mapping requested with an empty host port can be reassigned each
	// time a stopped container starts. Resolve it after every start rather than
	// retaining the first mapping across a collector-restart scenario.
	port, err := c.docker.mappedPort(ctx, c.nameValue, "8080/tcp")
	if err != nil {
		return err
	}
	c.baseURL = "http://127.0.0.1:" + port
	return c.waitHealthy(ctx)
}

func (c *logDeckCollector) waitHealthy(ctx context.Context) error {
	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	for {
		request, err := http.NewRequestWithContext(ctx, http.MethodGet, c.baseURL+"/api/v1/healthz", nil)
		if err != nil {
			return err
		}
		response, err := c.client.Do(request)
		if err == nil {
			_ = response.Body.Close()
			if response.StatusCode == http.StatusOK {
				return nil
			}
		}
		select {
		case <-ctx.Done():
			logs, _ := c.docker.output(context.Background(), "logs", c.nameValue)
			return fmt.Errorf("wait for LogDeck health: %w; container logs: %s", ctx.Err(), logs)
		case <-ticker.C:
		}
	}
}

func (c *logDeckCollector) stop(ctx context.Context) error {
	if !c.created {
		return nil
	}
	if err := c.docker.stop(ctx, c.nameValue); err != nil {
		return fmt.Errorf("stop LogDeck: %w", err)
	}
	return nil
}

func (c *logDeckCollector) crash(ctx context.Context) error {
	if !c.created {
		return nil
	}
	if err := c.docker.kill(ctx, c.nameValue); err != nil {
		return fmt.Errorf("kill LogDeck: %w", err)
	}
	return nil
}

type historyResponse struct {
	Logs []struct {
		Raw     string `json:"raw"`
		Message string `json:"message"`
	} `json:"logs"`
	NextCursor string `json:"nextCursor"`
}

func (c *logDeckCollector) snapshot(ctx context.Context) (observation, error) {
	result := newObservation()
	for _, targetContainer := range c.targetContainers {
		cursor := ""
		complete := false
		for page := 0; page < 10000; page++ {
			query := url.Values{}
			query.Set("container", targetContainer)
			query.Set("limit", "1000")
			if cursor != "" {
				query.Set("cursor", cursor)
			}
			endpoint := c.baseURL + "/api/v1/history/logs?" + query.Encode()
			request, err := http.NewRequestWithContext(ctx, http.MethodGet, endpoint, nil)
			if err != nil {
				return observation{}, err
			}
			response, err := c.client.Do(request)
			if err != nil {
				return observation{}, err
			}
			body, readErr := io.ReadAll(response.Body)
			_ = response.Body.Close()
			if readErr != nil {
				return observation{}, readErr
			}
			if response.StatusCode != http.StatusOK {
				return observation{}, fmt.Errorf("LogDeck history query returned %s: %s", response.Status, strings.TrimSpace(string(body)))
			}
			var decoded historyResponse
			if err := json.Unmarshal(body, &decoded); err != nil {
				return observation{}, fmt.Errorf("decode LogDeck history response: %w", err)
			}
			for _, entry := range decoded.Logs {
				raw := entry.Raw
				if raw == "" {
					raw = entry.Message
				}
				id, matched, malformed := parseRecord(raw, c.runToken)
				switch {
				case malformed:
					result.Malformed++
				case matched:
					result.Counts[id]++
				}
			}
			if decoded.NextCursor == "" {
				complete = true
				break
			}
			if decoded.NextCursor == cursor {
				return observation{}, fmt.Errorf("LogDeck returned a repeated history cursor")
			}
			cursor = decoded.NextCursor
		}
		if !complete {
			return observation{}, fmt.Errorf("LogDeck history exceeded pagination safety limit for %s", targetContainer)
		}
	}
	return result, nil
}

func (c *logDeckCollector) close(ctx context.Context) error {
	var removeErr error
	if c.created && c.preserve {
		logs, err := c.docker.output(ctx, "logs", c.nameValue)
		if err != nil {
			removeErr = fmt.Errorf("read LogDeck collector logs: %w", err)
		} else if err := os.WriteFile(
			filepath.Join(c.dataDir, "collector.log"),
			[]byte(logs+"\n"),
			0o644,
		); err != nil {
			removeErr = fmt.Errorf("preserve LogDeck collector logs: %w", err)
		}
	}
	if c.created && !c.keep {
		if err := c.docker.remove(ctx, c.nameValue); removeErr == nil {
			removeErr = err
		}
	}
	if !c.keep && !c.preserve {
		if err := os.RemoveAll(c.dataDir); removeErr == nil {
			removeErr = err
		}
	}
	return removeErr
}

type vectorCollector struct {
	docker    *dockerRuntime
	image     string
	imageID   string
	nameValue string
	runToken  string
	workDir   string
	config    string
	output    string
	created   bool
	keep      bool
	preserve  bool
}

func newVectorCollector(
	ctx context.Context,
	docker *dockerRuntime,
	image string,
	runToken string,
	artifactsRoot string,
) (*vectorCollector, error) {
	if err := docker.ensureImage(ctx, image); err != nil {
		return nil, err
	}
	workDir, preserve, err := collectorWorkDir(artifactsRoot, "vector-"+runToken)
	if err != nil {
		return nil, fmt.Errorf("create Vector work directory: %w", err)
	}
	configPath := filepath.Join(workDir, "vector.yaml")
	outputPath := filepath.Join(workDir, "events.jsonl")
	configBody := `data_dir: /vector-data
sources:
  docker:
    type: docker_logs
    include_labels:
      - io.logdeck.recovery-benchmark=true
sinks:
  output:
    type: file
    inputs:
      - docker
    path: /output/events.jsonl
    encoding:
      codec: json
`
	if err := os.WriteFile(configPath, []byte(configBody), 0o600); err != nil {
		_ = os.RemoveAll(workDir)
		return nil, fmt.Errorf("write Vector config: %w", err)
	}
	return &vectorCollector{
		docker:    docker,
		image:     image,
		imageID:   docker.imageID(ctx, image),
		nameValue: sanitizeContainerName("logrecovery-collector-vector-" + runToken),
		runToken:  runToken,
		workDir:   workDir,
		config:    configPath,
		output:    outputPath,
		keep:      docker.keep,
		preserve:  preserve,
	}, nil
}

func (c *vectorCollector) name() string          { return "vector" }
func (c *vectorCollector) version() string       { return c.imageID }
func (c *vectorCollector) containerName() string { return c.nameValue }
func (c *vectorCollector) artifactPath() string {
	if c.preserve {
		return c.workDir
	}
	return ""
}

func (c *vectorCollector) start(ctx context.Context) error {
	if !c.created {
		args := []string{
			"run", "-d",
			"--name", c.nameValue,
			"--label", "io.logdeck.recovery-collector=true",
			"-v", "/var/run/docker.sock:/var/run/docker.sock:ro",
			"-v", c.config + ":/etc/vector/vector.yaml:ro",
			"-v", c.workDir + ":/output",
			c.image,
			"--config", "/etc/vector/vector.yaml",
		}
		if _, err := c.docker.output(ctx, args...); err != nil {
			return fmt.Errorf("start Vector: %w", err)
		}
		c.created = true
		c.docker.owned = append(c.docker.owned, c.nameValue)
	} else {
		if err := c.docker.start(ctx, c.nameValue); err != nil {
			return fmt.Errorf("restart Vector: %w", err)
		}
	}

	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	deadline := time.NewTimer(1500 * time.Millisecond)
	defer deadline.Stop()
	for {
		running, err := c.docker.output(ctx, "inspect", "--format", "{{.State.Running}}", c.nameValue)
		if err == nil && running == "true" {
			select {
			case <-deadline.C:
				return nil
			case <-ticker.C:
				continue
			case <-ctx.Done():
				return ctx.Err()
			}
		}
		logs, _ := c.docker.output(context.Background(), "logs", c.nameValue)
		return fmt.Errorf("Vector exited during startup: %s", logs)
	}
}

func (c *vectorCollector) stop(ctx context.Context) error {
	if !c.created {
		return nil
	}
	if err := c.docker.stop(ctx, c.nameValue); err != nil {
		return fmt.Errorf("stop Vector: %w", err)
	}
	return nil
}

func (c *vectorCollector) crash(ctx context.Context) error {
	if !c.created {
		return nil
	}
	if err := c.docker.kill(ctx, c.nameValue); err != nil {
		return fmt.Errorf("kill Vector: %w", err)
	}
	return nil
}

func (c *vectorCollector) snapshot(_ context.Context) (observation, error) {
	result := newObservation()
	file, err := os.Open(c.output)
	if os.IsNotExist(err) {
		return result, nil
	}
	if err != nil {
		return observation{}, err
	}
	defer file.Close()

	scanner := bufio.NewScanner(file)
	scanner.Buffer(make([]byte, 64*1024), 4*1024*1024)
	for scanner.Scan() {
		var event struct {
			Message string `json:"message"`
		}
		if err := json.Unmarshal(scanner.Bytes(), &event); err != nil {
			result.Malformed++
			continue
		}
		id, matched, malformed := parseRecord(event.Message, c.runToken)
		switch {
		case malformed:
			result.Malformed++
		case matched:
			result.Counts[id]++
		}
	}
	if err := scanner.Err(); err != nil {
		return observation{}, err
	}
	return result, nil
}

func (c *vectorCollector) close(ctx context.Context) error {
	var removeErr error
	if c.created && !c.keep {
		removeErr = c.docker.remove(ctx, c.nameValue)
	}
	if !c.keep && !c.preserve {
		if err := os.RemoveAll(c.workDir); removeErr == nil {
			removeErr = err
		}
	}
	return removeErr
}

type alloyCollector struct {
	docker           *dockerRuntime
	image            string
	imageID          string
	nameValue        string
	targetContainers []string
	runToken         string
	workDir          string
	config           string
	volume           string
	baseURL          string
	created          bool
	volumeSet        bool
	keep             bool
	preserve         bool
	staticTargets    bool
	client           *http.Client
}

func newAlloyCollector(
	ctx context.Context,
	docker *dockerRuntime,
	image string,
	targetContainers []string,
	runToken string,
	artifactsRoot string,
	staticTargets bool,
) (*alloyCollector, error) {
	if err := docker.ensureImage(ctx, image); err != nil {
		return nil, err
	}
	workDir, preserve, err := collectorWorkDir(artifactsRoot, "alloy-"+runToken)
	if err != nil {
		return nil, fmt.Errorf("create Alloy work directory: %w", err)
	}
	configPath := filepath.Join(workDir, "config.alloy")
	return &alloyCollector{
		docker:           docker,
		image:            image,
		imageID:          docker.imageID(ctx, image),
		nameValue:        sanitizeContainerName("logrecovery-collector-alloy-" + runToken),
		targetContainers: append([]string(nil), targetContainers...),
		runToken:         runToken,
		workDir:          workDir,
		config:           configPath,
		volume:           sanitizeContainerName("logrecovery-alloy-data-" + runToken),
		keep:             docker.keep,
		preserve:         preserve,
		staticTargets:    staticTargets,
		client:           &http.Client{Timeout: 2 * time.Second},
	}, nil
}

func (c *alloyCollector) name() string {
	if c.staticTargets {
		return "alloy-static"
	}
	return "alloy"
}
func (c *alloyCollector) version() string {
	if c.staticTargets {
		return c.imageID + "+static-target-control"
	}
	return c.imageID
}
func (c *alloyCollector) containerName() string { return c.nameValue }
func (c *alloyCollector) artifactPath() string {
	if c.preserve {
		return c.workDir
	}
	return ""
}

func (c *alloyCollector) start(ctx context.Context) error {
	if !c.created {
		configBody, err := c.configBody(ctx)
		if err != nil {
			return err
		}
		if err := os.WriteFile(c.config, []byte(configBody), 0o600); err != nil {
			return fmt.Errorf("write Alloy config: %w", err)
		}
		if _, err := c.docker.output(
			ctx,
			"volume", "create",
			"--label", "io.logdeck.recovery-collector=true",
			c.volume,
		); err != nil {
			return fmt.Errorf("create Alloy data volume: %w", err)
		}
		c.volumeSet = true
		args := []string{
			"run", "-d",
			"--name", c.nameValue,
			"--label", "io.logdeck.recovery-collector=true",
			"-p", "127.0.0.1::12345",
			"-v", "/var/run/docker.sock:/var/run/docker.sock:ro",
			"-v", c.config + ":/etc/alloy/config.alloy:ro",
			"-v", c.volume + ":/var/lib/alloy/data",
			c.image,
			"run", "--server.http.listen-addr=0.0.0.0:12345", "--storage.path=/var/lib/alloy/data", "/etc/alloy/config.alloy",
		}
		if _, err := c.docker.output(ctx, args...); err != nil {
			return fmt.Errorf("start Alloy: %w", err)
		}
		c.created = true
		c.docker.owned = append(c.docker.owned, c.nameValue)
	} else if err := c.docker.start(ctx, c.nameValue); err != nil {
		return fmt.Errorf("restart Alloy: %w", err)
	}

	port, err := c.docker.mappedPort(ctx, c.nameValue, "12345/tcp")
	if err != nil {
		return err
	}
	c.baseURL = "http://127.0.0.1:" + port
	return c.waitHealthy(ctx)
}

func (c *alloyCollector) configBody(ctx context.Context) (string, error) {
	if !c.staticTargets {
		return alloyConfig(nil), nil
	}
	targetIDs := make([]string, 0, len(c.targetContainers))
	for _, name := range c.targetContainers {
		id, exists, err := c.docker.containerID(ctx, name)
		if err != nil {
			return "", fmt.Errorf("resolve Alloy static target %s: %w", name, err)
		}
		if !exists {
			return "", fmt.Errorf("resolve Alloy static target %s: container does not exist", name)
		}
		targetIDs = append(targetIDs, id)
	}
	return alloyConfig(targetIDs), nil
}

func alloyConfig(staticTargetIDs []string) string {
	var discovery string
	var targets string
	if len(staticTargetIDs) == 0 {
		discovery = `discovery.docker "bench" {
  host             = "unix:///var/run/docker.sock"
  refresh_interval = "100ms"

  filter {
    name   = "label"
    values = ["io.logdeck.recovery-benchmark"]
  }
}

`
		targets = "  targets          = discovery.docker.bench.targets\n"
	} else {
		var entries strings.Builder
		entries.WriteString("  targets = [\n")
		for _, id := range staticTargetIDs {
			fmt.Fprintf(&entries, "    { __meta_docker_container_id = %q },\n", id)
		}
		entries.WriteString("  ]\n")
		targets = entries.String()
	}
	return `logging {
  level = "info"
}

` + discovery + `loki.source.docker "bench" {
  host             = "unix:///var/run/docker.sock"
` + targets + `  refresh_interval = "100ms"
  forward_to       = [loki.echo.bench.receiver]
}

loki.echo "bench" {}
`
}

func (c *alloyCollector) waitHealthy(ctx context.Context) error {
	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	for {
		request, err := http.NewRequestWithContext(ctx, http.MethodGet, c.baseURL+"/-/ready", nil)
		if err != nil {
			return err
		}
		response, err := c.client.Do(request)
		if err == nil {
			_ = response.Body.Close()
			if response.StatusCode == http.StatusOK {
				return nil
			}
		}
		select {
		case <-ticker.C:
		case <-ctx.Done():
			logs, _ := c.docker.output(context.Background(), "logs", c.nameValue)
			return fmt.Errorf("wait for Alloy readiness: %w: %s", ctx.Err(), logs)
		}
	}
}

func (c *alloyCollector) waitForTargets(ctx context.Context) error {
	expected := make(map[string]struct{}, len(c.targetContainers))
	for _, name := range c.targetContainers {
		id, exists, err := c.docker.containerID(ctx, name)
		if err != nil {
			return err
		}
		if !exists {
			return fmt.Errorf("Alloy target %s does not exist", name)
		}
		expected[id] = struct{}{}
	}

	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	for {
		ready, err := c.readyTargetIDs(ctx)
		if err == nil {
			allReady := true
			for id := range expected {
				if !ready[id] {
					allReady = false
					break
				}
			}
			if allReady {
				return nil
			}
		}
		select {
		case <-ctx.Done():
			return fmt.Errorf("wait for Alloy target attachment: %w", ctx.Err())
		case <-ticker.C:
		}
	}
}

func (c *alloyCollector) readyTargetIDs(ctx context.Context) (map[string]bool, error) {
	request, err := http.NewRequestWithContext(
		ctx,
		http.MethodGet,
		c.baseURL+"/api/v0/web/components/loki.source.docker.bench",
		nil,
	)
	if err != nil {
		return nil, err
	}
	response, err := c.client.Do(request)
	if err != nil {
		return nil, err
	}
	defer response.Body.Close()
	if response.StatusCode != http.StatusOK {
		return nil, fmt.Errorf("Alloy component endpoint returned %s", response.Status)
	}
	var component struct {
		DebugInfo []struct {
			Name string `json:"name"`
			Body []struct {
				Name  string `json:"name"`
				Value struct {
					Value json.RawMessage `json:"value"`
				} `json:"value"`
			} `json:"body"`
		} `json:"debugInfo"`
	}
	if err := json.NewDecoder(response.Body).Decode(&component); err != nil {
		return nil, err
	}
	ready := make(map[string]bool)
	for _, block := range component.DebugInfo {
		if block.Name != "targets_info" {
			continue
		}
		var id string
		var running bool
		for _, field := range block.Body {
			switch field.Name {
			case "id":
				_ = json.Unmarshal(field.Value.Value, &id)
			case "is_running":
				_ = json.Unmarshal(field.Value.Value, &running)
			}
		}
		if id != "" {
			ready[id] = running
		}
	}
	return ready, nil
}

func (c *alloyCollector) stop(ctx context.Context) error {
	if !c.created {
		return nil
	}
	if err := c.docker.stop(ctx, c.nameValue); err != nil {
		return fmt.Errorf("stop Alloy: %w", err)
	}
	return nil
}

func (c *alloyCollector) crash(ctx context.Context) error {
	if !c.created {
		return nil
	}
	if err := c.docker.kill(ctx, c.nameValue); err != nil {
		return fmt.Errorf("kill Alloy: %w", err)
	}
	return nil
}

func (c *alloyCollector) snapshot(ctx context.Context) (observation, error) {
	lines, err := c.docker.logs(ctx, c.nameValue)
	if err != nil {
		return observation{}, err
	}
	return observeEmbeddedLines(lines, c.runToken), nil
}

func (c *alloyCollector) close(ctx context.Context) error {
	var closeErr error
	if c.created && c.preserve {
		c.preserveDebugState(ctx)
		if logs, err := c.docker.output(ctx, "logs", c.nameValue); err == nil {
			if err := os.WriteFile(filepath.Join(c.workDir, "events.log"), []byte(logs+"\n"), 0o644); err != nil {
				closeErr = err
			}
		} else {
			closeErr = err
		}
		storage := filepath.Join(c.workDir, "storage")
		if err := os.Mkdir(storage, 0o755); err != nil && closeErr == nil {
			closeErr = err
		} else if _, err := c.docker.output(ctx, "cp", c.nameValue+":/var/lib/alloy/data/.", storage); err != nil && closeErr == nil {
			closeErr = err
		}
	}
	if c.created && !c.keep {
		if err := c.docker.remove(ctx, c.nameValue); err != nil && closeErr == nil {
			closeErr = err
		}
	}
	if c.volumeSet && !c.keep {
		if _, err := c.docker.output(ctx, "volume", "rm", c.volume); err != nil && closeErr == nil {
			closeErr = err
		}
	}
	if !c.keep && !c.preserve {
		if err := os.RemoveAll(c.workDir); closeErr == nil {
			closeErr = err
		}
	}
	return closeErr
}

func (c *alloyCollector) preserveDebugState(ctx context.Context) {
	if c.baseURL != "" {
		request, err := http.NewRequestWithContext(
			ctx,
			http.MethodGet,
			c.baseURL+"/api/v0/web/components/loki.source.docker.bench",
			nil,
		)
		if err == nil {
			if response, requestErr := c.client.Do(request); requestErr == nil {
				raw, readErr := io.ReadAll(response.Body)
				_ = response.Body.Close()
				if readErr == nil && response.StatusCode == http.StatusOK {
					_ = os.WriteFile(filepath.Join(c.workDir, "component-debug.json"), raw, 0o644)
				}
			}
		}
	}
	if len(c.targetContainers) == 0 {
		return
	}
	args := append([]string{"inspect"}, c.targetContainers...)
	if raw, err := c.docker.output(ctx, args...); err == nil {
		_ = os.WriteFile(filepath.Join(c.workDir, "target-inspect.json"), []byte(raw+"\n"), 0o644)
	}
}

type fluentBitCollector struct {
	docker           *dockerRuntime
	image            string
	imageID          string
	nameValue        string
	targetContainers []string
	runToken         string
	workDir          string
	config           string
	output           string
	sourceMounts     []string
	created          bool
	keep             bool
	preserve         bool
}

func newFluentBitCollector(
	ctx context.Context,
	docker *dockerRuntime,
	image string,
	targetContainers []string,
	runToken string,
	artifactsRoot string,
) (*fluentBitCollector, error) {
	if err := docker.ensureImage(ctx, image); err != nil {
		return nil, err
	}
	workDir, preserve, err := collectorWorkDir(artifactsRoot, "fluent-bit-"+runToken)
	if err != nil {
		return nil, fmt.Errorf("create Fluent Bit work directory: %w", err)
	}
	return &fluentBitCollector{
		docker:           docker,
		image:            image,
		imageID:          docker.imageID(ctx, image),
		nameValue:        sanitizeContainerName("logrecovery-collector-fluent-bit-" + runToken),
		targetContainers: append([]string(nil), targetContainers...),
		runToken:         runToken,
		workDir:          workDir,
		config:           filepath.Join(workDir, "fluent-bit.conf"),
		output:           filepath.Join(workDir, "events.jsonl"),
		keep:             docker.keep,
		preserve:         preserve,
	}, nil
}

func (c *fluentBitCollector) name() string          { return "fluent-bit" }
func (c *fluentBitCollector) version() string       { return c.imageID }
func (c *fluentBitCollector) containerName() string { return c.nameValue }
func (c *fluentBitCollector) artifactPath() string {
	if c.preserve {
		return c.workDir
	}
	return ""
}

func (c *fluentBitCollector) start(ctx context.Context) error {
	if !c.created {
		if err := c.writeConfig(ctx); err != nil {
			return err
		}
		args := []string{
			"run", "-d",
			"--name", c.nameValue,
			"--label", "io.logdeck.recovery-collector=true",
		}
		for _, mount := range c.sourceMounts {
			args = append(args, "-v", mount)
		}
		args = append(args,
			"-v", c.config+":/fluent-bit/etc/fluent-bit.conf:ro",
			"-v", c.workDir+":/output",
			c.image,
			"-c", "/fluent-bit/etc/fluent-bit.conf",
		)
		if _, err := c.docker.output(ctx, args...); err != nil {
			return fmt.Errorf("start Fluent Bit: %w", err)
		}
		c.created = true
		c.docker.owned = append(c.docker.owned, c.nameValue)
	} else {
		if err := c.docker.start(ctx, c.nameValue); err != nil {
			return fmt.Errorf("restart Fluent Bit: %w", err)
		}
	}
	return c.waitRunning(ctx)
}

func (c *fluentBitCollector) writeConfig(ctx context.Context) error {
	var paths []string
	for index, name := range c.targetContainers {
		id, exists, err := c.docker.containerID(ctx, name)
		if err != nil {
			return fmt.Errorf("inspect Fluent Bit target %s: %w", name, err)
		}
		if !exists {
			return fmt.Errorf("Fluent Bit target %s does not exist before collector start", name)
		}
		sourceDirectory := fmt.Sprintf("/var/lib/docker/containers/%s", id)
		targetDirectory := fmt.Sprintf("/docker-targets/%d", index)
		c.sourceMounts = append(
			c.sourceMounts,
			sourceDirectory+":"+targetDirectory+":ro",
		)
		paths = append(
			paths,
			fmt.Sprintf("%s/%s-json.log", targetDirectory, id),
		)
	}

	var body strings.Builder
	body.WriteString(`[SERVICE]
    Flush         1
    Log_Level     info
    Parsers_File  /fluent-bit/etc/parsers.conf
    storage.path  /output/storage
    storage.sync  normal

[INPUT]
    Name              tail
    Path              `)
	body.WriteString(strings.Join(paths, ","))
	body.WriteString(`
    Parser            docker
    DB                /output/tail.db
    DB.sync           normal
    DB.locking        true
    Read_from_Head    true
    Refresh_Interval  1
    Rotate_Wait       5
    Buffer_Max_Size   1M
    Skip_Long_Lines   false
    Path_Key          source_path
    storage.type      filesystem
`)
	body.WriteString(`
[OUTPUT]
    Name    file
    Match   *
    Path    /output
    File    events.jsonl
    Format  plain
`)
	if err := os.WriteFile(c.config, []byte(body.String()), 0o600); err != nil {
		return fmt.Errorf("write Fluent Bit config: %w", err)
	}
	return nil
}

func (c *fluentBitCollector) waitRunning(ctx context.Context) error {
	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	deadline := time.NewTimer(1500 * time.Millisecond)
	defer deadline.Stop()
	for {
		running, err := c.docker.output(ctx, "inspect", "--format", "{{.State.Running}}", c.nameValue)
		if err == nil && running == "true" {
			select {
			case <-deadline.C:
				return nil
			case <-ticker.C:
				continue
			case <-ctx.Done():
				return ctx.Err()
			}
		}
		logs, _ := c.docker.output(context.Background(), "logs", c.nameValue)
		return fmt.Errorf("Fluent Bit exited during startup: %s", logs)
	}
}

func (c *fluentBitCollector) stop(ctx context.Context) error {
	if !c.created {
		return nil
	}
	if err := c.docker.stop(ctx, c.nameValue); err != nil {
		return fmt.Errorf("stop Fluent Bit: %w", err)
	}
	return nil
}

func (c *fluentBitCollector) crash(ctx context.Context) error {
	if !c.created {
		return nil
	}
	if err := c.docker.kill(ctx, c.nameValue); err != nil {
		return fmt.Errorf("kill Fluent Bit: %w", err)
	}
	return nil
}

func (c *fluentBitCollector) snapshot(_ context.Context) (observation, error) {
	return observeFluentBitFile(c.output, c.runToken)
}

func observeFluentBitFile(output, runToken string) (observation, error) {
	result := newObservation()
	file, err := os.Open(output)
	if os.IsNotExist(err) {
		return result, nil
	}
	if err != nil {
		return observation{}, err
	}
	defer file.Close()

	scanner := bufio.NewScanner(file)
	scanner.Buffer(make([]byte, 64*1024), 4*1024*1024)
	for scanner.Scan() {
		var event struct {
			Log string `json:"log"`
		}
		if err := json.Unmarshal(scanner.Bytes(), &event); err != nil {
			result.Malformed++
			continue
		}
		id, matched, malformed := parseRecord(event.Log, runToken)
		switch {
		case malformed:
			result.Malformed++
		case matched:
			result.Counts[id]++
		}
	}
	if err := scanner.Err(); err != nil {
		return observation{}, err
	}
	return result, nil
}

func (c *fluentBitCollector) close(ctx context.Context) error {
	var removeErr error
	if c.created && c.preserve {
		logs, err := c.docker.output(ctx, "logs", c.nameValue)
		if err != nil {
			removeErr = fmt.Errorf("read Fluent Bit collector logs: %w", err)
		} else if err := os.WriteFile(
			filepath.Join(c.workDir, "collector.log"),
			[]byte(logs+"\n"),
			0o644,
		); err != nil {
			removeErr = fmt.Errorf("preserve Fluent Bit collector logs: %w", err)
		}
	}
	if c.created && !c.keep {
		if err := c.docker.remove(ctx, c.nameValue); removeErr == nil {
			removeErr = err
		}
	}
	if !c.keep && !c.preserve {
		if err := os.RemoveAll(c.workDir); removeErr == nil {
			removeErr = err
		}
	}
	return removeErr
}

// fluentBitHostCollector runs the pinned Fluent Bit binary as a native process
// in the Linux machine. It deliberately avoids mounting Docker's container log
// directories into another container, allowing restart recovery to be tested
// independently of container bind-mount lifecycle effects.
type fluentBitHostCollector struct {
	docker           *dockerRuntime
	binary           string
	parsers          string
	versionValue     string
	targetContainers []string
	runToken         string
	workDir          string
	config           string
	output           string
	collectorLog     string
	created          bool
	keep             bool
	preserve         bool
	command          *exec.Cmd
	wait             chan error
	logFile          *os.File
}

func newFluentBitHostCollector(
	ctx context.Context,
	docker *dockerRuntime,
	binary string,
	parsers string,
	targetContainers []string,
	runToken string,
	artifactsRoot string,
) (*fluentBitHostCollector, error) {
	resolvedBinary, err := exec.LookPath(binary)
	if err != nil {
		return nil, fmt.Errorf("find native Fluent Bit binary %q: %w", binary, err)
	}
	absoluteParsers, err := filepath.Abs(parsers)
	if err != nil {
		return nil, fmt.Errorf("resolve native Fluent Bit parsers file: %w", err)
	}
	if info, err := os.Stat(absoluteParsers); err != nil {
		return nil, fmt.Errorf("inspect native Fluent Bit parsers file: %w", err)
	} else if info.IsDir() {
		return nil, fmt.Errorf("native Fluent Bit parsers path is a directory: %s", absoluteParsers)
	}
	versionOutput, err := exec.CommandContext(ctx, resolvedBinary, "--version").CombinedOutput()
	if err != nil {
		return nil, fmt.Errorf("read native Fluent Bit version: %w: %s", err, strings.TrimSpace(string(versionOutput)))
	}
	versionValue := strings.TrimSpace(string(versionOutput))
	if first, _, found := strings.Cut(versionValue, "\n"); found {
		versionValue = first
	}
	workDir, preserve, err := collectorWorkDir(artifactsRoot, "fluent-bit-host-"+runToken)
	if err != nil {
		return nil, fmt.Errorf("create native Fluent Bit work directory: %w", err)
	}
	return &fluentBitHostCollector{
		docker:           docker,
		binary:           resolvedBinary,
		parsers:          absoluteParsers,
		versionValue:     versionValue,
		targetContainers: append([]string(nil), targetContainers...),
		runToken:         runToken,
		workDir:          workDir,
		config:           filepath.Join(workDir, "fluent-bit.conf"),
		output:           filepath.Join(workDir, "events.jsonl"),
		collectorLog:     filepath.Join(workDir, "collector.log"),
		keep:             docker.keep,
		preserve:         preserve,
	}, nil
}

func (c *fluentBitHostCollector) name() string          { return "fluent-bit-host" }
func (c *fluentBitHostCollector) version() string       { return c.versionValue }
func (c *fluentBitHostCollector) containerName() string { return "" }
func (c *fluentBitHostCollector) artifactPath() string {
	if c.preserve {
		return c.workDir
	}
	return ""
}

func (c *fluentBitHostCollector) start(ctx context.Context) error {
	if c.command != nil {
		return errors.New("native Fluent Bit is already running")
	}
	if !c.created {
		if err := c.writeConfig(ctx); err != nil {
			return err
		}
		c.created = true
	}
	logFile, err := os.OpenFile(c.collectorLog, os.O_CREATE|os.O_WRONLY|os.O_APPEND, 0o644)
	if err != nil {
		return fmt.Errorf("open native Fluent Bit log: %w", err)
	}
	command := exec.Command(c.binary, "-c", c.config)
	command.Stdout = logFile
	command.Stderr = logFile
	if err := command.Start(); err != nil {
		_ = logFile.Close()
		return fmt.Errorf("start native Fluent Bit: %w", err)
	}
	c.command = command
	c.logFile = logFile
	c.wait = make(chan error, 1)
	go func() {
		c.wait <- command.Wait()
	}()

	startup := time.NewTimer(1500 * time.Millisecond)
	defer startup.Stop()
	select {
	case waitErr := <-c.wait:
		c.clearProcess()
		if waitErr == nil {
			return errors.New("native Fluent Bit exited during startup")
		}
		return fmt.Errorf("native Fluent Bit exited during startup: %w", waitErr)
	case <-startup.C:
		return nil
	case <-ctx.Done():
		_ = command.Process.Kill()
		<-c.wait
		c.clearProcess()
		return ctx.Err()
	}
}

func (c *fluentBitHostCollector) writeConfig(ctx context.Context) error {
	var paths []string
	for _, name := range c.targetContainers {
		id, exists, err := c.docker.containerID(ctx, name)
		if err != nil {
			return fmt.Errorf("inspect native Fluent Bit target %s: %w", name, err)
		}
		if !exists {
			return fmt.Errorf("native Fluent Bit target %s does not exist before collector start", name)
		}
		paths = append(paths, fmt.Sprintf("/var/lib/docker/containers/%s/%s-json.log", id, id))
	}

	var body strings.Builder
	body.WriteString(`[SERVICE]
    Flush         1
    Log_Level     info
    Parsers_File  `)
	body.WriteString(c.parsers)
	body.WriteString(`
    storage.path  `)
	body.WriteString(filepath.Join(c.workDir, "storage"))
	body.WriteString(`
    storage.sync  normal

[INPUT]
    Name              tail
    Path              `)
	body.WriteString(strings.Join(paths, ","))
	body.WriteString(`
    Parser            docker
    DB                `)
	body.WriteString(filepath.Join(c.workDir, "tail.db"))
	body.WriteString(`
    DB.sync           normal
    DB.locking        true
    Read_from_Head    true
    Refresh_Interval  1
    Rotate_Wait       5
    Buffer_Max_Size   1M
    Skip_Long_Lines   false
    Path_Key          source_path
    storage.type      filesystem

[OUTPUT]
    Name    file
    Match   *
    Path    `)
	body.WriteString(c.workDir)
	body.WriteString(`
    File    events.jsonl
    Format  plain
`)
	if err := os.WriteFile(c.config, []byte(body.String()), 0o600); err != nil {
		return fmt.Errorf("write native Fluent Bit config: %w", err)
	}
	return nil
}

func (c *fluentBitHostCollector) stop(ctx context.Context) error {
	if c.command == nil {
		return nil
	}
	if err := c.command.Process.Signal(syscall.SIGTERM); err != nil {
		return fmt.Errorf("signal native Fluent Bit: %w", err)
	}
	return c.waitForExit(ctx, "stop")
}

func (c *fluentBitHostCollector) crash(ctx context.Context) error {
	if c.command == nil {
		return nil
	}
	if err := c.command.Process.Kill(); err != nil {
		return fmt.Errorf("kill native Fluent Bit: %w", err)
	}
	return c.waitForExit(ctx, "kill")
}

func (c *fluentBitHostCollector) waitForExit(ctx context.Context, action string) error {
	select {
	case waitErr := <-c.wait:
		c.clearProcess()
		if waitErr != nil && action != "kill" {
			return fmt.Errorf("%s native Fluent Bit: %w", action, waitErr)
		}
		return nil
	case <-ctx.Done():
		_ = c.command.Process.Kill()
		<-c.wait
		c.clearProcess()
		return fmt.Errorf("%s native Fluent Bit: %w", action, ctx.Err())
	}
}

func (c *fluentBitHostCollector) clearProcess() {
	if c.logFile != nil {
		_ = c.logFile.Close()
	}
	c.command = nil
	c.wait = nil
	c.logFile = nil
}

func (c *fluentBitHostCollector) snapshot(_ context.Context) (observation, error) {
	return observeFluentBitFile(c.output, c.runToken)
}

func (c *fluentBitHostCollector) close(ctx context.Context) error {
	var closeErr error
	if c.command != nil {
		closeErr = c.stop(ctx)
	}
	if !c.keep && !c.preserve {
		if err := os.RemoveAll(c.workDir); closeErr == nil {
			closeErr = err
		}
	}
	return closeErr
}

func collectorWorkDir(root, name string) (string, bool, error) {
	if strings.TrimSpace(root) == "" {
		path, err := os.MkdirTemp("", "logrecovery-"+sanitizeContainerName(name)+"-")
		return path, false, err
	}
	absolute, err := filepath.Abs(root)
	if err != nil {
		return "", false, err
	}
	if err := os.MkdirAll(absolute, 0o755); err != nil {
		return "", false, err
	}
	path := filepath.Join(absolute, sanitizeContainerName(name))
	if err := os.Mkdir(path, 0o755); err != nil {
		return "", false, err
	}
	return path, true, nil
}


==> anc/logdeck-recovery-artifact-20260802/harness/collectors_test.go <==
package main

import (
	"strings"
	"testing"
)

func TestAlloyDynamicConfigUsesDockerDiscovery(t *testing.T) {
	config := alloyConfig(nil)
	for _, want := range []string{
		`discovery.docker "bench"`,
		`values = ["io.logdeck.recovery-benchmark"]`,
		`targets          = discovery.docker.bench.targets`,
	} {
		if !strings.Contains(config, want) {
			t.Fatalf("dynamic Alloy config does not contain %q:\n%s", want, config)
		}
	}
}

func TestAlloyStaticConfigUsesOnlyExplicitTargetIDs(t *testing.T) {
	config := alloyConfig([]string{"container-a", "container-b"})
	if strings.Contains(config, `discovery.docker "bench"`) {
		t.Fatalf("static Alloy config unexpectedly contains Docker discovery:\n%s", config)
	}
	for _, want := range []string{
		`{ __meta_docker_container_id = "container-a" }`,
		`{ __meta_docker_container_id = "container-b" }`,
		`refresh_interval = "100ms"`,
	} {
		if !strings.Contains(config, want) {
			t.Fatalf("static Alloy config does not contain %q:\n%s", want, config)
		}
	}
}


==> anc/logdeck-recovery-artifact-20260802/harness/docker.go <==
package main

import (
	"context"
	"errors"
	"fmt"
	"os/exec"
	"regexp"
	"strconv"
	"strings"
	"time"
)

const benchmarkLabel = "io.logdeck.recovery-benchmark=true"

var invalidContainerName = regexp.MustCompile(`[^a-zA-Z0-9_.-]+`)

type dockerRuntime struct {
	command string
	keep    bool
	owned   []string
}

func newDockerRuntime(command string, keep bool) *dockerRuntime {
	return &dockerRuntime{command: command, keep: keep}
}

func (d *dockerRuntime) output(ctx context.Context, args ...string) (string, error) {
	cmd := exec.CommandContext(ctx, d.command, args...)
	raw, err := cmd.CombinedOutput()
	text := strings.TrimSpace(string(raw))
	if err != nil {
		if errors.Is(ctx.Err(), context.DeadlineExceeded) {
			if text == "" {
				return text, fmt.Errorf(
					"%s %s: %w",
					d.command,
					strings.Join(args, " "),
					ctx.Err(),
				)
			}
			return text, fmt.Errorf(
				"%s %s: %w: %s",
				d.command,
				strings.Join(args, " "),
				ctx.Err(),
				text,
			)
		}
		if text == "" {
			return text, fmt.Errorf("%s %s: %w", d.command, strings.Join(args, " "), err)
		}
		return text, fmt.Errorf("%s %s: %w: %s", d.command, strings.Join(args, " "), err, text)
	}
	return text, nil
}

func (d *dockerRuntime) succeeds(ctx context.Context, args ...string) bool {
	cmd := exec.CommandContext(ctx, d.command, args...)
	return cmd.Run() == nil
}

func (d *dockerRuntime) ensureImage(ctx context.Context, image string) error {
	if d.succeeds(ctx, "image", "inspect", image) {
		return nil
	}
	if _, err := d.output(ctx, "pull", image); err != nil {
		return fmt.Errorf("pull image %s: %w", image, err)
	}
	return nil
}

func (d *dockerRuntime) imageID(ctx context.Context, image string) string {
	value, err := d.output(ctx, "image", "inspect", "--format", "{{.Id}}", image)
	if err != nil {
		return ""
	}
	return value
}

func (d *dockerRuntime) containerID(ctx context.Context, name string) (string, bool, error) {
	value, err := d.output(ctx, "inspect", "--format", "{{.Id}}", name)
	if err != nil {
		message := strings.ToLower(err.Error())
		if strings.Contains(message, "no such object") ||
			strings.Contains(message, "no such container") {
			return "", false, nil
		}
		return "", false, err
	}
	return value, true, nil
}

func (d *dockerRuntime) environment(ctx context.Context) (environment, error) {
	version, err := d.output(ctx, "version", "--format", "{{.Client.Version}}|{{.Server.Version}}")
	if err != nil {
		return environment{}, err
	}
	parts := strings.SplitN(version, "|", 2)
	if len(parts) != 2 {
		return environment{}, fmt.Errorf("unexpected docker version output %q", version)
	}
	info, err := d.output(ctx, "info", "--format", "{{.OSType}}|{{.Architecture}}|{{.KernelVersion}}")
	if err != nil {
		return environment{}, err
	}
	infoParts := strings.SplitN(info, "|", 3)
	if len(infoParts) != 3 {
		return environment{}, fmt.Errorf("unexpected docker info output %q", info)
	}
	return environment{
		DockerClient: parts[0],
		DockerServer: parts[1],
		DockerOS:     infoParts[0],
		DockerArch:   infoParts[1],
		DockerKernel: infoParts[2],
	}, nil
}

type generatorOptions struct {
	Name             string
	Image            string
	RunToken         string
	Generation       int
	First            int
	Last             int
	GateAfter        int
	GateBefore       bool
	GateReleaseDelay time.Duration
	PayloadBytes     int
	MaxLogSize       string
	MaxLogFiles      int
	HoldAfter        bool
	RestartSplit     int
	PaceEvery        int
	PaceDelay        time.Duration
	AlternateStreams bool
}

func (d *dockerRuntime) createGenerator(ctx context.Context, opts generatorOptions) (string, error) {
	if err := d.ensureImage(ctx, opts.Image); err != nil {
		return "", err
	}
	args := []string{
		"create",
		"--name", opts.Name,
		"--label", benchmarkLabel,
		"--stop-timeout", "1",
	}
	if opts.MaxLogSize != "" {
		args = append(args,
			"--log-driver", "json-file",
			"--log-opt", "max-size="+opts.MaxLogSize,
			"--log-opt", "max-file="+strconv.Itoa(max(1, opts.MaxLogFiles)),
		)
	}
	args = append(args, opts.Image, "sh", "-c", generatorScript(opts))
	id, err := d.output(ctx, args...)
	if err != nil {
		return "", err
	}
	d.owned = append(d.owned, opts.Name)
	return id, nil
}

func generatorScript(opts generatorOptions) string {
	payload := strings.Repeat("x", opts.PayloadBytes)
	pace := ""
	if opts.PaceEvery > 0 && opts.PaceDelay > 0 {
		delay := strconv.FormatFloat(opts.PaceDelay.Seconds(), 'f', 6, 64)
		pace = fmt.Sprintf(`if [ $((i %% %d)) -eq 0 ]; then sleep %s; fi; `, opts.PaceEvery, delay)
	}
	if opts.RestartSplit >= opts.First && opts.RestartSplit < opts.Last {
		firstStart := ""
		if opts.GateBefore {
			firstStart = `touch /tmp/logrecovery-start-gate; while [ ! -e /tmp/logrecovery-start-release ]; do sleep 0.02; done; `
		}
		return fmt.Sprintf(
			`if [ -e /tmp/logrecovery-second-start ]; then generation=2; i=%d; last=%d; else touch /tmp/logrecovery-second-start; %sgeneration=1; i=%d; last=%d; fi; while [ "$i" -le "$last" ]; do printf 'LOGRECOVERY_BENCH run=%s generation=%%d seq=%%d payload=%s\n' "$generation" "$i"; %si=$((i+1)); done`,
			opts.RestartSplit+1,
			opts.Last,
			firstStart,
			opts.First,
			opts.RestartSplit,
			opts.RunToken,
			payload,
			pace,
		)
	}
	gate := ""
	if opts.GateAfter >= opts.First && opts.GateAfter < opts.Last {
		if opts.GateReleaseDelay > 0 {
			delay := strconv.FormatFloat(opts.GateReleaseDelay.Seconds(), 'f', 6, 64)
			gate = fmt.Sprintf(
				`if [ "$i" -eq %d ]; then touch /tmp/logrecovery-gate; sleep %s; fi; `,
				opts.GateAfter,
				delay,
			)
		} else {
			gate = fmt.Sprintf(
				`if [ "$i" -eq %d ]; then touch /tmp/logrecovery-gate; while [ ! -e /tmp/logrecovery-release ]; do sleep 0.02; done; fi; `,
				opts.GateAfter,
			)
		}
	}
	emit := fmt.Sprintf(
		`printf 'LOGRECOVERY_BENCH run=%s generation=%d seq=%%d payload=%s\n' "$i"; `,
		opts.RunToken,
		opts.Generation,
		payload,
	)
	if opts.AlternateStreams {
		emit = fmt.Sprintf(
			`if [ $((i %% 2)) -eq 0 ]; then printf 'LOGRECOVERY_BENCH run=%s generation=%d seq=%%d payload=%s\n' "$i" >&2; else printf 'LOGRECOVERY_BENCH run=%s generation=%d seq=%%d payload=%s\n' "$i"; fi; `,
			opts.RunToken,
			opts.Generation,
			payload,
			opts.RunToken,
			opts.Generation,
			payload,
		)
	}
	startGate := ""
	if opts.GateBefore {
		startGate = `touch /tmp/logrecovery-start-gate; while [ ! -e /tmp/logrecovery-start-release ]; do sleep 0.02; done; `
	}
	script := startGate + fmt.Sprintf(
		`i=%d; while [ "$i" -le %d ]; do %s%s%si=$((i+1)); done`,
		opts.First,
		opts.Last,
		emit,
		gate,
		pace,
	)
	if opts.HoldAfter {
		script += `; touch /tmp/logrecovery-gate; while [ ! -e /tmp/logrecovery-release ]; do sleep 0.02; done`
	}
	return script
}

func (d *dockerRuntime) waitStartGate(ctx context.Context, name string) error {
	ticker := time.NewTicker(25 * time.Millisecond)
	defer ticker.Stop()
	for {
		if d.succeeds(ctx, "exec", name, "test", "-e", "/tmp/logrecovery-start-gate") {
			return nil
		}
		select {
		case <-ctx.Done():
			return fmt.Errorf("wait for generator start gate: %w", ctx.Err())
		case <-ticker.C:
		}
	}
}

func (d *dockerRuntime) releaseStart(ctx context.Context, name string) error {
	_, err := d.output(ctx, "exec", name, "touch", "/tmp/logrecovery-start-release")
	return err
}

func (d *dockerRuntime) start(ctx context.Context, name string) error {
	_, err := d.output(ctx, "start", name)
	return err
}

func (d *dockerRuntime) stop(ctx context.Context, name string) error {
	_, err := d.output(ctx, "stop", "--time", "2", name)
	return err
}

func (d *dockerRuntime) kill(ctx context.Context, name string) error {
	_, err := d.output(ctx, "kill", "--signal", "KILL", name)
	return err
}

func (d *dockerRuntime) pause(ctx context.Context, name string) error {
	_, err := d.output(ctx, "pause", name)
	return err
}

func (d *dockerRuntime) unpause(ctx context.Context, name string) error {
	_, err := d.output(ctx, "unpause", name)
	return err
}

func (d *dockerRuntime) waitGate(ctx context.Context, name string) error {
	ticker := time.NewTicker(25 * time.Millisecond)
	defer ticker.Stop()
	for {
		if d.succeeds(ctx, "exec", name, "test", "-e", "/tmp/logrecovery-gate") {
			return nil
		}
		select {
		case <-ctx.Done():
			return fmt.Errorf("wait for generator gate: %w", ctx.Err())
		case <-ticker.C:
		}
	}
}

func (d *dockerRuntime) release(ctx context.Context, name string) error {
	// The release file can make the container's main process exit immediately.
	// Do not attach the CLI to this short-lived exec: Docker 24 can leave the
	// attached request blocked when container teardown races the exec's exit.
	// The scenario's subsequent docker wait remains the completion check.
	_, err := d.output(ctx, "exec", "--detach", name, "touch", "/tmp/logrecovery-release")
	return err
}

func (d *dockerRuntime) waitExited(ctx context.Context, name string) error {
	status, err := d.waitExitStatus(ctx, name)
	if err != nil {
		return err
	}
	if status != "0" {
		return fmt.Errorf("generator %s exited with status %s", name, status)
	}
	return nil
}

func (d *dockerRuntime) waitExitStatus(ctx context.Context, name string) (string, error) {
	return d.output(ctx, "wait", name)
}

func (d *dockerRuntime) logs(ctx context.Context, name string) ([]string, error) {
	raw, err := d.output(ctx, "logs", name)
	if err != nil {
		return nil, err
	}
	if raw == "" {
		return []string{}, nil
	}
	return strings.Split(raw, "\n"), nil
}

func (d *dockerRuntime) sourceObservation(ctx context.Context, name, runToken string) (observation, error) {
	lines, err := d.logs(ctx, name)
	if err != nil {
		return observation{}, err
	}
	return observeLines(lines, runToken), nil
}

func (d *dockerRuntime) mappedPort(ctx context.Context, name, containerPort string) (string, error) {
	raw, err := d.output(ctx, "port", name, containerPort)
	if err != nil {
		return "", err
	}
	lines := strings.Split(raw, "\n")
	for _, line := range lines {
		line = strings.TrimSpace(line)
		if line == "" {
			continue
		}
		index := strings.LastIndex(line, ":")
		if index < 0 || index == len(line)-1 {
			continue
		}
		if _, err := strconv.Atoi(line[index+1:]); err == nil {
			return line[index+1:], nil
		}
	}
	return "", fmt.Errorf("could not parse mapped port from %q", raw)
}

func (d *dockerRuntime) remove(ctx context.Context, name string) error {
	_, err := d.output(ctx, "rm", "-f", "-v", name)
	return err
}

func (d *dockerRuntime) cleanup(ctx context.Context) {
	d.cleanupFrom(ctx, 0)
}

func (d *dockerRuntime) cleanupFrom(ctx context.Context, first int) {
	if d.keep {
		return
	}
	first = max(0, min(first, len(d.owned)))
	for index := len(d.owned) - 1; index >= first; index-- {
		_ = d.remove(ctx, d.owned[index])
	}
}

func sanitizeContainerName(value string) string {
	value = invalidContainerName.ReplaceAllString(value, "-")
	value = strings.Trim(value, "-.")
	if len(value) > 120 {
		value = value[:120]
	}
	if value == "" {
		return "logrecovery-bench"
	}
	return value
}


==> anc/logdeck-recovery-artifact-20260802/harness/go.mod <==
module logdeck-recovery-bench

go 1.24


==> anc/logdeck-recovery-artifact-20260802/harness/main.go <==
package main

import (
	"encoding/json"
	"errors"
	"flag"
	"fmt"
	"io"
	"os"
	"slices"
	"strings"
	"time"
)

var supportedCollectors = []string{
	"logdeck",
	"logdeck-metrics",
	"logdeck-no-reconcile",
	"logdeck-no-dedup",
	"vector",
	"alloy",
	"alloy-static",
	"fluent-bit",
	"fluent-bit-host",
}

func main() {
	cfg, err := parseFlags()
	if err != nil {
		fmt.Fprintln(os.Stderr, "logrecovery-bench:", err)
		os.Exit(2)
	}
	resultReport, runErr := runBenchmark(cfg)
	var destination io.Writer = os.Stdout
	var outputFile *os.File
	if cfg.Output != "" {
		outputFile, err = os.Create(cfg.Output)
		if err != nil {
			fmt.Fprintln(os.Stderr, "logrecovery-bench: create output:", err)
			os.Exit(1)
		}
		defer outputFile.Close()
		destination = outputFile
	}
	encoder := json.NewEncoder(destination)
	encoder.SetIndent("", "  ")
	if err := encoder.Encode(resultReport); err != nil {
		fmt.Fprintln(os.Stderr, "logrecovery-bench: encode report:", err)
		os.Exit(1)
	}
	if runErr != nil {
		fmt.Fprintln(os.Stderr, "logrecovery-bench:", runErr)
		os.Exit(1)
	}
}

func parseFlags() (config, error) {
	collectors := flag.String("collectors", "logdeck,vector", "comma-separated collectors")
	scenarios := flag.String("scenarios", "startup-race,exit-burst,collector-restart", "comma-separated scenarios or all")
	trials := flag.Int("trials", 1, "trials per collector/scenario pair")
	lines := flag.Int("lines", 10000, "generated records per trial")
	payload := flag.Int("payload-bytes", 160, "payload bytes appended to each identity")
	paceEvery := flag.Int("pace-every", 0, "pause after every N generated records; zero disables pacing")
	paceDelay := flag.Duration("pace-delay", 0, "pause duration used with pace-every")
	attachSettle := flag.Duration("target-attach-settle", 500*time.Millisecond, "fixed discovery window before emitting a pre-fault prefix")
	timeout := flag.Duration("timeout", 20*time.Second, "maximum post-workload observation time")
	settle := flag.Duration("settle", time.Second, "stable exact period before a run completes")
	plateau := flag.Duration("plateau", 2*time.Second, "stable incomplete period after the minimum observation window")
	generator := flag.String("generator-image", "alpine:3.21", "generator container image")
	logdeck := flag.String("logdeck-image", "logdeck-research:local", "LogDeck collector image")
	vector := flag.String("vector-image", "timberio/vector:0.55.0-alpine", "Vector collector image")
	alloy := flag.String("alloy-image", "grafana/alloy:v1.18.0", "Grafana Alloy collector image")
	fluentBit := flag.String("fluent-bit-image", "cr.fluentbit.io/fluent/fluent-bit:5.0.9", "Fluent Bit collector image")
	fluentBitHost := flag.String("fluent-bit-host-binary", "fluent-bit", "native Fluent Bit executable used by the fluent-bit-host collector")
	fluentBitHostParsers := flag.String("fluent-bit-host-parsers", "/fluent-bit/etc/parsers.conf", "native Fluent Bit parsers.conf used by the fluent-bit-host collector")
	keep := flag.Bool("keep-containers", false, "preserve containers and collector data for debugging")
	dockerCommand := flag.String("docker-command", "docker", "Docker CLI command")
	daemonRestart := flag.String("daemon-restart-command", "", "command that restarts an isolated live-restore Docker daemon")
	output := flag.String("output", "", "write JSON report to this path instead of stdout")
	artifacts := flag.String("artifacts", "", "preserve collector databases, configs, and raw output under this directory")
	randomize := flag.Bool("randomize-fault-boundary", false, "choose a reproducible 20-80% attach/outage/restart boundary per scenario and trial")
	seed := flag.Int64("seed", 1, "seed for randomized fault boundaries")
	sampleResources := flag.Bool("sample-resources", false, "sample collector CPU, memory, block I/O, and network I/O with docker stats")
	sampleInterval := flag.Duration("resource-sample-interval", time.Second, "interval between resource samples")
	flag.Parse()

	cfg := config{
		Collectors:       splitList(*collectors),
		Scenarios:        splitList(*scenarios),
		Trials:           *trials,
		Lines:            *lines,
		PayloadBytes:     *payload,
		PaceEvery:        *paceEvery,
		PaceDelay:        *paceDelay,
		PaceDelayMS:      milliseconds(*paceDelay),
		AttachSettle:     *attachSettle,
		AttachSettleMS:   milliseconds(*attachSettle),
		Timeout:          *timeout,
		TimeoutSec:       timeout.Seconds(),
		Settle:           *settle,
		SettleSec:        settle.Seconds(),
		Plateau:          *plateau,
		PlateauSec:       plateau.Seconds(),
		Generator:        strings.TrimSpace(*generator),
		LogDeck:          strings.TrimSpace(*logdeck),
		Vector:           strings.TrimSpace(*vector),
		Alloy:            strings.TrimSpace(*alloy),
		FluentBit:        strings.TrimSpace(*fluentBit),
		FluentBitHost:    strings.TrimSpace(*fluentBitHost),
		FluentBitParsers: strings.TrimSpace(*fluentBitHostParsers),
		Keep:             *keep,
		DockerCommand:    strings.TrimSpace(*dockerCommand),
		DaemonRestart:    strings.TrimSpace(*daemonRestart),
		Output:           strings.TrimSpace(*output),
		Artifacts:        strings.TrimSpace(*artifacts),
		Randomize:        *randomize,
		Seed:             *seed,
		SampleResources:  *sampleResources,
		SampleInterval:   *sampleInterval,
		SampleIntervalMS: milliseconds(*sampleInterval),
	}
	if len(cfg.Scenarios) == 1 && cfg.Scenarios[0] == "all" {
		cfg.Scenarios = slices.Clone(portableScenarios)
	}
	if err := cfg.validate(); err != nil {
		return config{}, err
	}
	return cfg, nil
}

func splitList(value string) []string {
	var result []string
	for _, item := range strings.Split(value, ",") {
		item = strings.TrimSpace(item)
		if item != "" {
			result = append(result, item)
		}
	}
	return result
}

func (c config) validate() error {
	if c.Trials < 1 {
		return errors.New("trials must be at least one")
	}
	if c.Lines < 2 {
		return errors.New("lines must be at least two")
	}
	if c.PayloadBytes < 0 {
		return errors.New("payload-bytes cannot be negative")
	}
	if c.PaceEvery < 0 || c.PaceDelay < 0 || (c.PaceEvery == 0) != (c.PaceDelay == 0) {
		return errors.New("pace-every and pace-delay must either both be positive or both be zero")
	}
	if c.Timeout <= 0 || c.Settle < 0 || c.Plateau < 0 || c.AttachSettle < 0 {
		return errors.New("timeout must be positive and settle/plateau/target-attach-settle cannot be negative")
	}
	if c.SampleResources && c.SampleInterval <= 0 {
		return errors.New("resource-sample-interval must be positive")
	}
	if c.Generator == "" || c.LogDeck == "" || c.Vector == "" || c.Alloy == "" || c.FluentBit == "" || c.DockerCommand == "" {
		return errors.New("image and Docker command values cannot be empty")
	}
	if len(c.Collectors) == 0 || len(c.Scenarios) == 0 {
		return errors.New("at least one collector and scenario are required")
	}
	for _, collector := range c.Collectors {
		if !slices.Contains(supportedCollectors, collector) {
			return fmt.Errorf("unsupported collector %q (supported: %s)", collector, strings.Join(supportedCollectors, ", "))
		}
	}
	for _, scenario := range c.Scenarios {
		if !slices.Contains(supportedScenarios, scenario) {
			return fmt.Errorf("unsupported scenario %q (supported: %s)", scenario, strings.Join(supportedScenarios, ", "))
		}
	}
	if slices.Contains(c.Scenarios, "daemon-restart") && c.DaemonRestart == "" {
		return errors.New("daemon-restart requires -daemon-restart-command and an isolated live-restore Docker engine")
	}
	if slices.Contains(c.Collectors, "fluent-bit-host") {
		if c.FluentBitHost == "" || c.FluentBitParsers == "" {
			return errors.New("fluent-bit-host-binary and fluent-bit-host-parsers cannot be empty")
		}
		if c.SampleResources {
			return errors.New("fluent-bit-host does not support Docker resource sampling")
		}
		if slices.Contains(c.Scenarios, "collector-pause") {
			return errors.New("fluent-bit-host does not support the Docker-only collector-pause scenario")
		}
	}
	return nil
}


==> anc/logdeck-recovery-artifact-20260802/harness/records.go <==
package main

import (
	"fmt"
	"regexp"
	"sort"
	"strconv"
	"strings"
)

var recordPattern = regexp.MustCompile(`(?:^|\s)LOGRECOVERY_BENCH run=([A-Za-z0-9_.-]+) generation=([0-9]+) seq=([0-9]+)(?:\s|$)`)

type recordID struct {
	Generation int
	Sequence   int
}

type observation struct {
	Counts    map[recordID]int
	Malformed int
}

type comparison struct {
	Missing          int      `json:"missing"`
	Duplicates       int      `json:"duplicates"`
	Unexpected       int      `json:"unexpected"`
	MissingRanges    []string `json:"missingRanges,omitempty"`
	DuplicateRanges  []string `json:"duplicateRanges,omitempty"`
	UnexpectedRanges []string `json:"unexpectedRanges,omitempty"`
}

func newObservation() observation {
	return observation{Counts: make(map[recordID]int)}
}

func parseRecord(raw, runToken string) (recordID, bool, bool) {
	if !strings.Contains(raw, "LOGRECOVERY_BENCH") {
		return recordID{}, false, false
	}
	match := recordPattern.FindStringSubmatch(raw)
	if len(match) != 4 {
		return recordID{}, false, true
	}
	if match[1] != runToken {
		return recordID{}, false, false
	}
	generation, err := strconv.Atoi(match[2])
	if err != nil {
		return recordID{}, false, true
	}
	sequence, err := strconv.Atoi(match[3])
	if err != nil {
		return recordID{}, false, true
	}
	return recordID{Generation: generation, Sequence: sequence}, true, false
}

func observeLines(lines []string, runToken string) observation {
	result := newObservation()
	for _, line := range lines {
		id, matched, malformed := parseRecord(line, runToken)
		switch {
		case malformed:
			result.Malformed++
		case matched:
			result.Counts[id]++
		}
	}
	return result
}

func observeEmbeddedLines(lines []string, runToken string) observation {
	result := newObservation()
	for _, line := range lines {
		marker := strings.Index(line, "LOGRECOVERY_BENCH")
		if marker < 0 {
			continue
		}
		id, matched, malformed := parseRecord(line[marker:], runToken)
		switch {
		case malformed:
			result.Malformed++
		case matched:
			result.Counts[id]++
		}
	}
	return result
}

func expectedRange(generation, first, last int) map[recordID]struct{} {
	result := make(map[recordID]struct{}, max(0, last-first+1))
	for sequence := first; sequence <= last; sequence++ {
		result[recordID{Generation: generation, Sequence: sequence}] = struct{}{}
	}
	return result
}

func compare(expected map[recordID]struct{}, actual observation) comparison {
	var result comparison
	var missing []recordID
	var duplicates []recordID
	var unexpected []recordID
	for id := range expected {
		count := actual.Counts[id]
		if count == 0 {
			result.Missing++
			missing = append(missing, id)
		} else if count > 1 {
			result.Duplicates += count - 1
			duplicates = append(duplicates, id)
		}
	}
	for id, count := range actual.Counts {
		if _, ok := expected[id]; !ok {
			result.Unexpected += count
			unexpected = append(unexpected, id)
		}
	}
	result.MissingRanges = compactRanges(missing)
	result.DuplicateRanges = compactRanges(duplicates)
	result.UnexpectedRanges = compactRanges(unexpected)
	return result
}

func compactRanges(ids []recordID) []string {
	if len(ids) == 0 {
		return nil
	}
	sort.Slice(ids, func(i, j int) bool {
		if ids[i].Generation != ids[j].Generation {
			return ids[i].Generation < ids[j].Generation
		}
		return ids[i].Sequence < ids[j].Sequence
	})

	var ranges []string
	start := ids[0]
	end := start
	flush := func() {
		if start.Sequence == end.Sequence {
			ranges = append(ranges, fmt.Sprintf("g%d:%d", start.Generation, start.Sequence))
			return
		}
		ranges = append(ranges, fmt.Sprintf("g%d:%d-%d", start.Generation, start.Sequence, end.Sequence))
	}

	for _, id := range ids[1:] {
		if id.Generation == end.Generation && id.Sequence == end.Sequence+1 {
			end = id
			continue
		}
		flush()
		start, end = id, id
	}
	flush()
	return ranges
}

func totalRecords(obs observation) int {
	total := 0
	for _, count := range obs.Counts {
		total += count
	}
	return total
}

func sameObservation(a, b observation) bool {
	if a.Malformed != b.Malformed || len(a.Counts) != len(b.Counts) {
		return false
	}
	for id, count := range a.Counts {
		if b.Counts[id] != count {
			return false
		}
	}
	return true
}


==> anc/logdeck-recovery-artifact-20260802/harness/records_test.go <==
package main

import (
	"reflect"
	"regexp"
	"strings"
	"testing"
	"time"
)

func TestObserveLinesSeparatesMalformedAndOtherRuns(t *testing.T) {
	lines := []string{
		"LOGRECOVERY_BENCH run=mine generation=1 seq=1 payload=x",
		"prefix LOGRECOVERY_BENCH run=mine generation=1 seq=2 payload=x",
		"LOGRECOVERY_BENCH run=other generation=1 seq=3 payload=x",
		"LOGRECOVERY_BENCH run=mine generation=nope seq=4",
		"ordinary application log",
	}
	got := observeLines(lines, "mine")
	if got.Malformed != 1 {
		t.Fatalf("Malformed = %d, want 1", got.Malformed)
	}
	want := map[recordID]int{
		{Generation: 1, Sequence: 1}: 1,
		{Generation: 1, Sequence: 2}: 1,
	}
	if !reflect.DeepEqual(got.Counts, want) {
		t.Fatalf("Counts = %#v, want %#v", got.Counts, want)
	}
}

func TestObserveEmbeddedLinesParsesAlloyEcho(t *testing.T) {
	lines := []string{
		`ts=2026-08-01T23:40:58Z level=info msg="received log entry" entry="LOGRECOVERY_BENCH run=mine generation=2 seq=9 payload=x"`,
		`ts=2026-08-01T23:40:58Z level=info msg="ordinary Alloy event"`,
	}
	got := observeEmbeddedLines(lines, "mine")
	want := map[recordID]int{{Generation: 2, Sequence: 9}: 1}
	if got.Malformed != 0 || !reflect.DeepEqual(got.Counts, want) {
		t.Fatalf("observation = %#v, want counts %#v with no malformed records", got, want)
	}
}

func TestCompareIsDuplicateAware(t *testing.T) {
	expected := expectedRange(1, 1, 4)
	actual := newObservation()
	actual.Counts[recordID{Generation: 1, Sequence: 1}] = 1
	actual.Counts[recordID{Generation: 1, Sequence: 2}] = 2
	actual.Counts[recordID{Generation: 2, Sequence: 1}] = 1

	got := compare(expected, actual)
	if got.Missing != 2 || got.Duplicates != 1 || got.Unexpected != 1 {
		t.Fatalf("comparison = %+v", got)
	}
	if want := []string{"g1:3-4"}; !reflect.DeepEqual(got.MissingRanges, want) {
		t.Fatalf("MissingRanges = %#v, want %#v", got.MissingRanges, want)
	}
	if want := []string{"g1:2"}; !reflect.DeepEqual(got.DuplicateRanges, want) {
		t.Fatalf("DuplicateRanges = %#v, want %#v", got.DuplicateRanges, want)
	}
	if want := []string{"g2:1"}; !reflect.DeepEqual(got.UnexpectedRanges, want) {
		t.Fatalf("UnexpectedRanges = %#v, want %#v", got.UnexpectedRanges, want)
	}
}

func TestCompactRangesDoesNotJoinGenerations(t *testing.T) {
	got := compactRanges([]recordID{
		{Generation: 2, Sequence: 2},
		{Generation: 1, Sequence: 2},
		{Generation: 1, Sequence: 1},
		{Generation: 2, Sequence: 1},
	})
	want := []string{"g1:1-2", "g2:1-2"}
	if !reflect.DeepEqual(got, want) {
		t.Fatalf("compactRanges = %#v, want %#v", got, want)
	}
}

func TestGeneratorCanHoldAfterFinalRecord(t *testing.T) {
	script := generatorScript(generatorOptions{
		RunToken:   "run",
		Generation: 1,
		First:      1,
		Last:       3,
		HoldAfter:  true,
	})
	if !regexp.MustCompile(`done; touch /tmp/logrecovery-gate; while`).MatchString(script) {
		t.Fatalf("generator script does not hold after the final record: %s", script)
	}
}

func TestGeneratorCanGateBeforeFirstRecord(t *testing.T) {
	script := generatorScript(generatorOptions{
		RunToken:   "run",
		Generation: 1,
		First:      1,
		Last:       3,
		GateBefore: true,
	})
	startGate := strings.Index(script, "/tmp/logrecovery-start-gate")
	firstWrite := strings.Index(script, "printf 'LOGRECOVERY_BENCH")
	if startGate < 0 || firstWrite < 0 || startGate > firstWrite {
		t.Fatalf("generator start gate must precede the first write: %s", script)
	}
}

func TestRestartGeneratorCanGateBeforeFirstGeneration(t *testing.T) {
	script := generatorScript(generatorOptions{
		RunToken:     "run",
		First:        1,
		Last:         10,
		RestartSplit: 5,
		GateBefore:   true,
	})
	startGate := strings.Index(script, "/tmp/logrecovery-start-gate")
	firstWrite := strings.Index(script, "printf 'LOGRECOVERY_BENCH")
	if startGate < 0 || firstWrite < 0 || startGate > firstWrite {
		t.Fatalf("restart generator start gate must precede the first write: %s", script)
	}
}

func TestGeneratorCanAutoReleaseAtDaemonFault(t *testing.T) {
	script := generatorScript(generatorOptions{
		RunToken:         "run",
		Generation:       1,
		First:            1,
		Last:             10,
		GateAfter:        5,
		GateReleaseDelay: time.Second,
	})
	for _, fragment := range []string{
		"touch /tmp/logrecovery-gate; sleep 1.000000",
		"generation=1 seq=%d",
	} {
		if !strings.Contains(script, fragment) {
			t.Fatalf("auto-release script lacks %q: %s", fragment, script)
		}
	}
}

func TestGeneratorCanEmitDistinctGenerationsAcrossSameIDRestart(t *testing.T) {
	script := generatorScript(generatorOptions{
		RunToken:     "run",
		First:        1,
		Last:         10,
		RestartSplit: 5,
	})
	for _, fragment := range []string{
		"/tmp/logrecovery-second-start",
		"generation=2; i=6; last=10",
		"generation=1; i=1; last=5",
	} {
		if !strings.Contains(script, fragment) {
			t.Fatalf("generator script lacks %q: %s", fragment, script)
		}
	}
}

func TestGeneratorCanPaceBatches(t *testing.T) {
	script := generatorScript(generatorOptions{
		RunToken:   "run",
		Generation: 1,
		First:      1,
		Last:       100,
		PaceEvery:  25,
		PaceDelay:  100 * time.Millisecond,
	})
	if !strings.Contains(script, `i % 25`) || !strings.Contains(script, `sleep 0.100000`) {
		t.Fatalf("generator script lacks requested pacing: %s", script)
	}
}

func TestGeneratorCanAlternateStdoutAndStderr(t *testing.T) {
	script := generatorScript(generatorOptions{
		RunToken:         "run",
		Generation:       1,
		First:            1,
		Last:             10,
		AlternateStreams: true,
	})
	for _, fragment := range []string{`i % 2`, `>&2`, `generation=1`} {
		if !strings.Contains(script, fragment) {
			t.Fatalf("generator script lacks %q: %s", fragment, script)
		}
	}
}


==> anc/logdeck-recovery-artifact-20260802/harness/resources.go <==
package main

import (
	"context"
	"encoding/json"
	"fmt"
	"strconv"
	"strings"
	"sync"
	"time"
)

type resourcePoint struct {
	CPUPercent      float64
	MemoryBytes     int64
	ProcessRSSBytes int64
	BlockReadBytes  int64
	BlockWriteBytes int64
	NetworkRxBytes  int64
	NetworkTxBytes  int64
}

type resourceSummary struct {
	Samples             int     `json:"samples"`
	SampleErrors        int     `json:"sampleErrors,omitempty"`
	FirstError          string  `json:"firstError,omitempty"`
	LastError           string  `json:"lastError,omitempty"`
	MeanCPUPercent      float64 `json:"meanCpuPercent,omitempty"`
	PeakCPUPercent      float64 `json:"peakCpuPercent,omitempty"`
	PeakMemoryBytes     int64   `json:"peakMemoryBytes,omitempty"`
	PeakProcessRSSBytes int64   `json:"peakProcessRssBytes,omitempty"`
	MaxBlockReadBytes   int64   `json:"maxBlockReadBytes,omitempty"`
	MaxBlockWriteBytes  int64   `json:"maxBlockWriteBytes,omitempty"`
	MaxNetworkRxBytes   int64   `json:"maxNetworkRxBytes,omitempty"`
	MaxNetworkTxBytes   int64   `json:"maxNetworkTxBytes,omitempty"`
}

type resourceSampler struct {
	docker   *dockerRuntime
	name     string
	interval time.Duration

	cancel context.CancelFunc
	done   chan struct{}
	mu     sync.Mutex
	sumCPU float64
	result resourceSummary
}

func newResourceSampler(docker *dockerRuntime, name string, interval time.Duration) *resourceSampler {
	return &resourceSampler{
		docker:   docker,
		name:     name,
		interval: interval,
		done:     make(chan struct{}),
	}
}

func (s *resourceSampler) start() {
	ctx, cancel := context.WithCancel(context.Background())
	s.cancel = cancel
	go func() {
		defer close(s.done)
		ticker := time.NewTicker(s.interval)
		defer ticker.Stop()
		for {
			s.sample(ctx)
			select {
			case <-ctx.Done():
				return
			case <-ticker.C:
			}
		}
	}()
}

func (s *resourceSampler) sample(ctx context.Context) {
	// Docker's one-shot stats command computes CPU over an interval and can take
	// more than two seconds on desktop/VM-backed engines. A short timeout silently
	// biases the sample set toward whichever collector responds fastest.
	sampleContext, cancel := context.WithTimeout(ctx, max(5*time.Second, 2*s.interval))
	defer cancel()
	point, err := s.docker.resourcePoint(sampleContext, s.name)
	if err != nil {
		// The sampler intentionally starts before the collector container exists
		// and is canceled exactly at workload completion. Neither edge is a
		// measurement failure.
		if ctx.Err() != nil || strings.Contains(err.Error(), "No such container") {
			return
		}
		s.mu.Lock()
		s.result.SampleErrors++
		if s.result.FirstError == "" {
			s.result.FirstError = err.Error()
		}
		s.result.LastError = err.Error()
		s.mu.Unlock()
		return
	}
	s.mu.Lock()
	defer s.mu.Unlock()
	s.result.Samples++
	s.sumCPU += point.CPUPercent
	s.result.PeakCPUPercent = max(s.result.PeakCPUPercent, point.CPUPercent)
	s.result.PeakMemoryBytes = max(s.result.PeakMemoryBytes, point.MemoryBytes)
	s.result.PeakProcessRSSBytes = max(s.result.PeakProcessRSSBytes, point.ProcessRSSBytes)
	s.result.MaxBlockReadBytes = max(s.result.MaxBlockReadBytes, point.BlockReadBytes)
	s.result.MaxBlockWriteBytes = max(s.result.MaxBlockWriteBytes, point.BlockWriteBytes)
	s.result.MaxNetworkRxBytes = max(s.result.MaxNetworkRxBytes, point.NetworkRxBytes)
	s.result.MaxNetworkTxBytes = max(s.result.MaxNetworkTxBytes, point.NetworkTxBytes)
}

func (s *resourceSampler) stop() resourceSummary {
	if s.cancel == nil {
		return resourceSummary{}
	}
	s.cancel()
	<-s.done
	s.mu.Lock()
	defer s.mu.Unlock()
	if s.result.Samples > 0 {
		s.result.MeanCPUPercent = s.sumCPU / float64(s.result.Samples)
	}
	return s.result
}

func (d *dockerRuntime) resourcePoint(ctx context.Context, name string) (resourcePoint, error) {
	var (
		raw      string
		top      string
		statsErr error
		topErr   error
		wait     sync.WaitGroup
	)
	wait.Add(2)
	go func() {
		defer wait.Done()
		raw, statsErr = d.output(ctx, "stats", "--no-stream", "--format", "{{json .}}", name)
	}()
	go func() {
		defer wait.Done()
		// Docker requires the PID column so it can associate host `ps` rows with
		// the container. RSS remains the final field parsed below.
		top, topErr = d.output(ctx, "top", name, "-eo", "pid,rss")
	}()
	wait.Wait()
	if statsErr != nil {
		return resourcePoint{}, statsErr
	}
	if topErr != nil {
		return resourcePoint{}, fmt.Errorf("read process RSS: %w", topErr)
	}
	var stats struct {
		CPUPercent string `json:"CPUPerc"`
		Memory     string `json:"MemUsage"`
		BlockIO    string `json:"BlockIO"`
		NetworkIO  string `json:"NetIO"`
	}
	if err := json.Unmarshal([]byte(raw), &stats); err != nil {
		return resourcePoint{}, fmt.Errorf("decode docker stats: %w", err)
	}
	cpu, err := strconv.ParseFloat(strings.TrimSuffix(strings.TrimSpace(stats.CPUPercent), "%"), 64)
	if err != nil {
		return resourcePoint{}, fmt.Errorf("parse CPU percentage %q: %w", stats.CPUPercent, err)
	}
	memory, _, err := parseBytePair(stats.Memory)
	if err != nil {
		return resourcePoint{}, fmt.Errorf("parse memory %q: %w", stats.Memory, err)
	}
	blockRead, blockWrite, err := parseBytePair(stats.BlockIO)
	if err != nil {
		return resourcePoint{}, fmt.Errorf("parse block I/O %q: %w", stats.BlockIO, err)
	}
	networkRx, networkTx, err := parseBytePair(stats.NetworkIO)
	if err != nil {
		return resourcePoint{}, fmt.Errorf("parse network I/O %q: %w", stats.NetworkIO, err)
	}
	processRSS, err := parseTopRSS(top)
	if err != nil {
		return resourcePoint{}, err
	}
	return resourcePoint{
		CPUPercent:      cpu,
		MemoryBytes:     memory,
		ProcessRSSBytes: processRSS,
		BlockReadBytes:  blockRead,
		BlockWriteBytes: blockWrite,
		NetworkRxBytes:  networkRx,
		NetworkTxBytes:  networkTx,
	}, nil
}

func parseTopRSS(output string) (int64, error) {
	lines := strings.Split(strings.TrimSpace(output), "\n")
	if len(lines) < 2 {
		return 0, fmt.Errorf("unexpected docker top RSS output %q", output)
	}
	var totalKB int64
	for _, line := range lines[1:] {
		fields := strings.Fields(line)
		if len(fields) == 0 {
			continue
		}
		bytes, err := parseRSSValue(fields[len(fields)-1])
		if err != nil {
			return 0, fmt.Errorf("parse docker top RSS line %q: %w", line, err)
		}
		totalKB += bytes / 1024
	}
	return totalKB * 1024, nil
}

func parseRSSValue(value string) (int64, error) {
	value = strings.TrimSpace(value)
	if value == "" {
		return 0, fmt.Errorf("empty RSS value")
	}
	multiplier := float64(1024) // procps' unsuffixed RSS is KiB
	last := value[len(value)-1]
	switch last {
	case 'k', 'K':
		multiplier = 1 << 10
		value = value[:len(value)-1]
	case 'm', 'M':
		multiplier = 1 << 20
		value = value[:len(value)-1]
	case 'g', 'G':
		multiplier = 1 << 30
		value = value[:len(value)-1]
	}
	number, err := strconv.ParseFloat(value, 64)
	if err != nil {
		return 0, err
	}
	return int64(number * multiplier), nil
}

func parseBytePair(value string) (int64, int64, error) {
	parts := strings.Split(value, "/")
	if len(parts) != 2 {
		return 0, 0, fmt.Errorf("expected byte pair, got %q", value)
	}
	left, err := parseHumanBytes(parts[0])
	if err != nil {
		return 0, 0, err
	}
	right, err := parseHumanBytes(parts[1])
	if err != nil {
		return 0, 0, err
	}
	return left, right, nil
}

func parseHumanBytes(value string) (int64, error) {
	value = strings.TrimSpace(value)
	units := []struct {
		suffix     string
		multiplier float64
	}{
		{"TiB", 1 << 40},
		{"GiB", 1 << 30},
		{"MiB", 1 << 20},
		{"KiB", 1 << 10},
		{"TB", 1e12},
		{"GB", 1e9},
		{"MB", 1e6},
		{"kB", 1e3},
		{"B", 1},
	}
	for _, unit := range units {
		if !strings.HasSuffix(value, unit.suffix) {
			continue
		}
		number := strings.TrimSpace(strings.TrimSuffix(value, unit.suffix))
		parsed, err := strconv.ParseFloat(number, 64)
		if err != nil {
			return 0, err
		}
		return int64(parsed * unit.multiplier), nil
	}
	return 0, fmt.Errorf("unsupported byte value %q", value)
}


==> anc/logdeck-recovery-artifact-20260802/harness/resources_test.go <==
package main

import "testing"

func TestParseHumanBytes(t *testing.T) {
	tests := map[string]int64{
		"0B":     0,
		"1.5kB":  1500,
		"2MB":    2_000_000,
		"1.5MiB": 1_572_864,
		"2GiB":   2_147_483_648,
	}
	for input, want := range tests {
		got, err := parseHumanBytes(input)
		if err != nil {
			t.Fatalf("parseHumanBytes(%q): %v", input, err)
		}
		if got != want {
			t.Fatalf("parseHumanBytes(%q) = %d, want %d", input, got, want)
		}
	}
}

func TestParseBytePair(t *testing.T) {
	left, right, err := parseBytePair("1.5MiB / 2GiB")
	if err != nil {
		t.Fatal(err)
	}
	if left != 1_572_864 || right != 2_147_483_648 {
		t.Fatalf("pair = %d / %d", left, right)
	}
}

func TestParseTopRSS(t *testing.T) {
	got, err := parseTopRSS("PID RSS\n101 1234\n202 30m\n")
	if err != nil {
		t.Fatal(err)
	}
	if want := int64(1234*1024 + 30*1024*1024); got != want {
		t.Fatalf("RSS = %d, want %d", got, want)
	}
}


==> anc/logdeck-recovery-artifact-20260802/harness/runner.go <==
package main

import (
	"context"
	"fmt"
	"hash/fnv"
	"log"
	"math/rand"
	"os"
	"path/filepath"
	"runtime"
	"strings"
	"time"
)

type trialPlan struct {
	FaultAt int
}

func runBenchmark(cfg config) (report, error) {
	started := time.Now().UTC()
	runID := started.Format("20060102T150405") + fmt.Sprintf("-%d", time.Now().UnixNano()%1_000_000)
	docker := newDockerRuntime(cfg.DockerCommand, cfg.Keep)

	envContext, envCancel := context.WithTimeout(context.Background(), 15*time.Second)
	defer envCancel()
	env, err := docker.environment(envContext)
	if err != nil {
		return report{}, fmt.Errorf("inspect Docker environment: %w", err)
	}
	env.GOOS = runtime.GOOS
	env.GOARCH = runtime.GOARCH
	env.CPUs = runtime.NumCPU()

	resultReport := report{
		SchemaVersion: reportSchemaVersion,
		RunID:         runID,
		StartedAt:     started,
		Environment:   env,
		Config:        cfg,
		Results:       []result{},
	}

	var operationalErrors []error
	for _, collectorName := range cfg.Collectors {
		for _, scenario := range cfg.Scenarios {
			for trial := 1; trial <= cfg.Trials; trial++ {
				runToken := fmt.Sprintf("%s.%s.%s.%d", runID, collectorName, scenario, trial)
				log.Printf("collector=%s scenario=%s trial=%d/%d", collectorName, scenario, trial, cfg.Trials)
				one := runOne(cfg, docker, collectorName, scenario, trial, runToken)
				resultReport.Results = append(resultReport.Results, one)
				resultReport.Summary.Runs++
				switch {
				case one.Error != "":
					resultReport.Summary.OperationalErrors++
					operationalErrors = append(operationalErrors, fmt.Errorf("%s/%s/%d: %s", collectorName, scenario, trial, one.Error))
				case one.ExactGenerated:
					resultReport.Summary.ExactGenerated++
					resultReport.Summary.ExactSourceBounded++
				case one.ExactSourceBounded:
					resultReport.Summary.ExactSourceBounded++
				default:
					resultReport.Summary.Incomplete++
				}
				if one.SourceLimited {
					resultReport.Summary.SourceLimited++
				}
				if one.Error == "" {
					log.Printf(
						"result collector=%s scenario=%s generated=%d source=%d final=%d missing=%d duplicates=%d retained-missing=%d exact-source=%t",
						collectorName,
						scenario,
						one.Generated,
						one.SourceUnique,
						one.FinalUnique,
						one.GeneratedComparison.Missing,
						one.GeneratedComparison.Duplicates,
						one.RetainedMissing,
						one.ExactSourceBounded,
					)
				} else {
					log.Printf("result collector=%s scenario=%s error=%s", collectorName, scenario, one.Error)
				}
			}
		}
	}
	resultReport.FinishedAt = time.Now().UTC()

	if len(operationalErrors) > 0 {
		return resultReport, fmt.Errorf("%d benchmark runs had operational errors", len(operationalErrors))
	}
	return resultReport, nil
}

func runOne(
	cfg config,
	docker *dockerRuntime,
	collectorName string,
	scenario string,
	trial int,
	runToken string,
) (one result) {
	one = result{
		Collector: collectorName,
		Scenario:  scenario,
		Trial:     trial,
		RunToken:  runToken,
	}
	plan := makeTrialPlan(cfg, scenario, trial)
	one.FaultAt = plan.FaultAt
	ownedStart := len(docker.owned)
	defer func() {
		cleanupContext, cleanupCancel := context.WithTimeout(context.Background(), 20*time.Second)
		defer cleanupCancel()
		docker.cleanupFrom(cleanupContext, ownedStart)
	}()
	targetName := sanitizeContainerName("logrecovery-target-" + runToken)
	collectorTargets := []string{targetName}
	if scenario == "concurrent-containers" {
		collectorTargets = []string{targetName + "-a", targetName + "-b"}
	}
	runContext, cancel := context.WithTimeout(context.Background(), max(90*time.Second, 3*cfg.Timeout))
	defer cancel()

	currentCollector, err := newCollector(runContext, docker, cfg, collectorName, collectorTargets, runToken)
	if err != nil {
		one.Error = err.Error()
		return one
	}
	one.CollectorVersion = currentCollector.version()
	one.ArtifactsPath = currentCollector.artifactPath()
	defer func() {
		closeContext, closeCancel := context.WithTimeout(context.Background(), 15*time.Second)
		defer closeCancel()
		if closeErr := currentCollector.close(closeContext); one.Error == "" && closeErr != nil {
			one.Error = fmt.Sprintf("close collector: %v", closeErr)
		}
	}()
	var sampler *resourceSampler
	resourceStopped := false
	if cfg.SampleResources {
		sampler = newResourceSampler(docker, currentCollector.containerName(), cfg.SampleInterval)
		sampler.start()
		defer func() {
			if !resourceStopped {
				summary := sampler.stop()
				one.Resources = &summary
			}
		}()
	}

	workloadStarted := time.Now()
	expected, sourceNames, err := runWorkload(
		runContext,
		cfg,
		docker,
		currentCollector,
		scenario,
		targetName,
		runToken,
		plan,
	)
	if err != nil {
		one.Error = err.Error()
		return one
	}
	workloadDone := time.Now()
	one.WorkloadMS = milliseconds(workloadDone.Sub(workloadStarted))
	if sampler != nil {
		summary := sampler.stop()
		one.Resources = &summary
		resourceStopped = true
	}
	one.Generated = len(expected)

	source := newObservation()
	if scenario == "container-removal" {
		// runContainerRemoval verifies the complete Docker source immediately
		// before deleting it. Materialize that pre-removal oracle here so the
		// report distinguishes generated-set loss from the now-empty horizon.
		for id := range expected {
			source.Counts[id] = 1
		}
		one.SourceRemoved = true
	}
	for index, name := range sourceNames {
		lines, sourceErr := docker.logs(runContext, name)
		if sourceErr != nil {
			one.Error = fmt.Sprintf("observe Docker source: %v", sourceErr)
			return one
		}
		if one.ArtifactsPath != "" {
			artifact, artifactErr := preserveSourceArtifact(
				one.ArtifactsPath,
				index,
				name,
				lines,
			)
			if artifactErr != nil {
				one.Error = fmt.Sprintf("preserve Docker source: %v", artifactErr)
				return one
			}
			one.SourceArtifacts = append(one.SourceArtifacts, artifact)
		}
		part := observeLines(lines, runToken)
		source.Malformed += part.Malformed
		for id, count := range part.Counts {
			source.Counts[id] += count
		}
	}
	one.SourceUnique = len(source.Counts)
	one.SourceTotal = totalRecords(source)
	one.SourceMalformed = source.Malformed
	one.SourceComparison = compare(expected, source)
	one.SourceLimited = one.SourceComparison.Missing > 0

	immediate, err := currentCollector.snapshot(runContext)
	if err != nil {
		one.Error = fmt.Sprintf("observe collector immediately: %v", err)
		return one
	}
	one.ImmediateUnique = len(immediate.Counts)
	one.ImmediateTotal = totalRecords(immediate)

	final, firstExact, observedFor, err := waitForFinal(runContext, cfg, currentCollector, expected, source)
	if err != nil {
		one.Error = fmt.Sprintf("observe collector convergence: %v", err)
		return one
	}
	one.FinalUnique = len(final.Counts)
	one.FinalTotal = totalRecords(final)
	one.FinalMalformed = final.Malformed
	one.GeneratedComparison = compare(expected, final)
	one.RetainedMissing = missingRetained(source, final)
	one.ExactGenerated = one.GeneratedComparison.Missing == 0 &&
		one.GeneratedComparison.Duplicates == 0 &&
		one.GeneratedComparison.Unexpected == 0 &&
		final.Malformed == 0
	one.ExactSourceBounded = one.RetainedMissing == 0 &&
		one.GeneratedComparison.Duplicates == 0 &&
		one.GeneratedComparison.Unexpected == 0 &&
		final.Malformed == 0
	one.ObservationMS = milliseconds(observedFor)
	if !firstExact.IsZero() {
		one.ConvergenceMS = milliseconds(firstExact.Sub(workloadDone))
	} else {
		one.ConvergenceMS = one.ObservationMS
	}

	return one
}

func preserveSourceArtifact(root string, index int, sourceName string, lines []string) (string, error) {
	filename := fmt.Sprintf(
		"docker-source-%02d-%s.log",
		index+1,
		sanitizeContainerName(filepath.Base(sourceName)),
	)
	path := filepath.Join(root, filename)
	content := strings.Join(lines, "\n")
	if len(lines) > 0 {
		content += "\n"
	}
	if err := os.WriteFile(path, []byte(content), 0o644); err != nil {
		return "", err
	}
	return path, nil
}

func makeTrialPlan(cfg config, scenario string, trial int) trialPlan {
	if !hasFaultBoundary(scenario) {
		return trialPlan{}
	}
	if !cfg.Randomize {
		return trialPlan{FaultAt: cfg.Lines / 2}
	}
	hash := fnv.New64a()
	_, _ = fmt.Fprintf(hash, "%d/%s/%d", cfg.Seed, scenario, trial)
	seed := int64(hash.Sum64())
	random := rand.New(rand.NewSource(seed))
	lower := max(1, cfg.Lines/5)
	upper := min(cfg.Lines-1, (4*cfg.Lines)/5)
	return trialPlan{FaultAt: lower + random.Intn(upper-lower+1)}
}

func hasFaultBoundary(scenario string) bool {
	switch scenario {
	case "startup-race", "collector-restart", "collector-crash", "collector-pause", "fast-same-id-restart", "daemon-restart", "container-removal":
		return true
	default:
		return false
	}
}

func waitForFinal(
	ctx context.Context,
	cfg config,
	collector collector,
	generated map[recordID]struct{},
	source observation,
) (observation, time.Time, time.Duration, error) {
	started := time.Now()
	deadline := time.NewTimer(cfg.Timeout)
	defer deadline.Stop()
	ticker := time.NewTicker(150 * time.Millisecond)
	defer ticker.Stop()

	last := newObservation()
	stableSince := started
	var firstExact time.Time
	minimumNonExactWait := min(cfg.Timeout, 6*time.Second)

	for {
		current, err := collector.snapshot(ctx)
		if err != nil {
			return observation{}, time.Time{}, time.Since(started), err
		}
		now := time.Now()
		if !sameObservation(last, current) {
			last = current
			stableSince = now
		}

		generatedComparison := compare(generated, current)
		exactSource := missingRetained(source, current) == 0 &&
			generatedComparison.Duplicates == 0 &&
			generatedComparison.Unexpected == 0 &&
			current.Malformed == 0
		if exactSource {
			if firstExact.IsZero() {
				firstExact = now
			}
			if now.Sub(stableSince) >= cfg.Settle {
				return current, firstExact, now.Sub(started), nil
			}
		} else {
			firstExact = time.Time{}
			if now.Sub(started) >= minimumNonExactWait && now.Sub(stableSince) >= cfg.Plateau {
				return current, time.Time{}, now.Sub(started), nil
			}
		}

		select {
		case <-ctx.Done():
			return observation{}, time.Time{}, time.Since(started), ctx.Err()
		case <-deadline.C:
			return current, firstExact, time.Since(started), nil
		case <-ticker.C:
		}
	}
}

func missingRetained(source, collector observation) int {
	missing := 0
	for id := range source.Counts {
		if collector.Counts[id] == 0 {
			missing++
		}
	}
	return missing
}

func milliseconds(duration time.Duration) float64 {
	return float64(duration.Microseconds()) / 1000
}


==> anc/logdeck-recovery-artifact-20260802/harness/runner_test.go <==
package main

import (
	"os"
	"path/filepath"
	"testing"
)

func TestTrialPlanIsDeterministicAndBounded(t *testing.T) {
	cfg := config{Lines: 1000, Randomize: true, Seed: 42}
	first := makeTrialPlan(cfg, "startup-race", 3)
	second := makeTrialPlan(cfg, "startup-race", 3)
	if first != second {
		t.Fatalf("same seed produced different plans: %+v and %+v", first, second)
	}
	if first.FaultAt < 200 || first.FaultAt > 800 {
		t.Fatalf("FaultAt = %d, want [200,800]", first.FaultAt)
	}
}

func TestTrialPlanIsSharedAcrossCollectors(t *testing.T) {
	cfg := config{Lines: 5000, Randomize: true, Seed: 99}
	// Collector identity is intentionally absent from makeTrialPlan's inputs.
	logDeck := makeTrialPlan(cfg, "collector-crash", 7)
	vector := makeTrialPlan(cfg, "collector-crash", 7)
	if logDeck != vector {
		t.Fatalf("collector plans differ: %+v and %+v", logDeck, vector)
	}
}

func TestNonBoundaryScenarioOmitsFaultAt(t *testing.T) {
	cfg := config{Lines: 1000, Randomize: true, Seed: 1}
	if got := makeTrialPlan(cfg, "exit-burst", 1); got.FaultAt != 0 {
		t.Fatalf("exit-burst FaultAt = %d, want 0", got.FaultAt)
	}
}

func TestExitedSourceReacquisitionOmitsFaultAt(t *testing.T) {
	cfg := config{Lines: 1000, Randomize: true, Seed: 1}
	if got := makeTrialPlan(cfg, "exited-source-reacquisition", 1); got.FaultAt != 0 {
		t.Fatalf("exited-source-reacquisition FaultAt = %d, want 0", got.FaultAt)
	}
}

func TestExitedSourceRetryOmitsFaultAt(t *testing.T) {
	cfg := config{Lines: 1000, Randomize: true, Seed: 1}
	if got := makeTrialPlan(cfg, "exited-source-retry", 1); got.FaultAt != 0 {
		t.Fatalf("exited-source-retry FaultAt = %d, want 0", got.FaultAt)
	}
}

func TestDaemonRestartHasFaultBoundary(t *testing.T) {
	cfg := config{Lines: 1000, Randomize: true, Seed: 42}
	if got := makeTrialPlan(cfg, "daemon-restart", 1); got.FaultAt < 200 || got.FaultAt > 800 {
		t.Fatalf("daemon-restart FaultAt = %d, want [200,800]", got.FaultAt)
	}
}

func TestContainerRemovalHasFaultBoundary(t *testing.T) {
	cfg := config{Lines: 1000, Randomize: true, Seed: 42}
	if got := makeTrialPlan(cfg, "container-removal", 1); got.FaultAt < 200 || got.FaultAt > 800 {
		t.Fatalf("container-removal FaultAt = %d, want [200,800]", got.FaultAt)
	}
}

func TestPreserveSourceArtifactWritesVerbatimLines(t *testing.T) {
	root := t.TempDir()
	path, err := preserveSourceArtifact(
		root,
		0,
		"logrecovery-target-example",
		[]string{"first", "second"},
	)
	if err != nil {
		t.Fatalf("preserveSourceArtifact: %v", err)
	}
	if filepath.Dir(path) != root {
		t.Fatalf("artifact directory = %q, want %q", filepath.Dir(path), root)
	}
	raw, err := os.ReadFile(path)
	if err != nil {
		t.Fatalf("read artifact: %v", err)
	}
	if got, want := string(raw), "first\nsecond\n"; got != want {
		t.Fatalf("artifact content = %q, want %q", got, want)
	}
}


==> anc/logdeck-recovery-artifact-20260802/harness/scenarios.go <==
package main

import (
	"context"
	"fmt"
	"os/exec"
	"time"
)

var portableScenarios = []string{
	"startup-race",
	"exit-burst",
	"exited-source-reacquisition",
	"exited-source-retry",
	"collector-restart",
	"collector-crash",
	"collector-pause",
	"fast-same-id-restart",
	"source-horizon",
	"stream-interleave",
	"concurrent-containers",
	"container-removal",
}

var supportedScenarios = append(append([]string(nil), portableScenarios...), "daemon-restart")

func runWorkload(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	scenario string,
	targetName string,
	runToken string,
	plan trialPlan,
) (map[recordID]struct{}, []string, error) {
	switch scenario {
	case "startup-race":
		return runStartupRace(ctx, cfg, docker, collector, targetName, runToken, plan)
	case "exit-burst":
		return runExitBurst(ctx, cfg, docker, collector, targetName, runToken)
	case "exited-source-reacquisition":
		return runExitedSourceReacquisition(ctx, cfg, docker, collector, targetName, runToken, true)
	case "exited-source-retry":
		return runExitedSourceReacquisition(ctx, cfg, docker, collector, targetName, runToken, false)
	case "collector-restart":
		return runCollectorRestart(ctx, cfg, docker, collector, targetName, runToken, plan)
	case "collector-crash":
		return runCollectorCrash(ctx, cfg, docker, collector, targetName, runToken, plan)
	case "collector-pause":
		return runCollectorPause(ctx, cfg, docker, collector, targetName, runToken, plan)
	case "fast-same-id-restart":
		return runFastSameIDRestart(ctx, cfg, docker, collector, targetName, runToken, plan)
	case "source-horizon":
		return runSourceHorizon(ctx, cfg, docker, collector, targetName, runToken)
	case "stream-interleave":
		return runStreamInterleave(ctx, cfg, docker, collector, targetName, runToken)
	case "concurrent-containers":
		return runConcurrentContainers(ctx, cfg, docker, collector, targetName, runToken)
	case "container-removal":
		return runContainerRemoval(ctx, cfg, docker, collector, targetName, runToken, plan)
	case "daemon-restart":
		return runDaemonRestart(ctx, cfg, docker, collector, targetName, runToken, plan)
	default:
		return nil, nil, fmt.Errorf("unsupported scenario %q", scenario)
	}
}

func runExitedSourceReacquisition(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
	stopAfterFirstRead bool,
) (map[recordID]struct{}, []string, error) {
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		Generation:   1,
		First:        1,
		Last:         cfg.Lines,
		PayloadBytes: cfg.PayloadBytes,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if stopAfterFirstRead && collector.name() == "alloy-static" {
		// A permanently listed exited target is retried by Alloy and can replay
		// its complete retained history.  Stop immediately after the first
		// complete transfer so this scenario isolates only the read path.  A
		// separate repeated-target control measures the replay behavior.
		if err := waitForUnique(ctx, collector, cfg.Lines); err != nil {
			return nil, nil, fmt.Errorf("wait for one-shot Alloy historical read: %w", err)
		}
		if err := collector.stop(ctx); err != nil {
			return nil, nil, fmt.Errorf("stop one-shot Alloy historical read: %w", err)
		}
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func runContainerRemoval(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
	plan trialPlan,
) (map[recordID]struct{}, []string, error) {
	split := plan.FaultAt
	expected := expectedRange(1, 1, cfg.Lines)
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		Generation:   1,
		First:        1,
		Last:         cfg.Lines,
		GateBefore:   true,
		GateAfter:    split,
		PayloadBytes: cfg.PayloadBytes,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := preparePrefaultAcquisition(ctx, cfg, docker, collector, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitGate(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := waitForUnique(ctx, collector, split); err != nil {
		return nil, nil, fmt.Errorf("wait for pre-removal acquisition: %w", err)
	}
	if err := collector.stop(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.release(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	source, err := docker.sourceObservation(ctx, targetName, runToken)
	if err != nil {
		return nil, nil, fmt.Errorf("verify source before removal: %w", err)
	}
	comparison := compare(expected, source)
	if comparison.Missing != 0 || comparison.Duplicates != 0 || comparison.Unexpected != 0 || source.Malformed != 0 {
		return nil, nil, fmt.Errorf("source was not exact before removal: %+v malformed=%d", comparison, source.Malformed)
	}
	if err := docker.remove(ctx, targetName); err != nil {
		return nil, nil, fmt.Errorf("remove source container: %w", err)
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	return expected, nil, nil
}

func runDaemonRestart(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
	plan trialPlan,
) (map[recordID]struct{}, []string, error) {
	split := plan.FaultAt
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:             targetName,
		Image:            cfg.Generator,
		RunToken:         runToken,
		Generation:       1,
		First:            1,
		Last:             cfg.Lines,
		GateBefore:       true,
		GateAfter:        split,
		GateReleaseDelay: time.Second,
		PayloadBytes:     cfg.PayloadBytes,
		PaceEvery:        cfg.PaceEvery,
		PaceDelay:        cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := preparePrefaultAcquisition(ctx, cfg, docker, collector, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitGate(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := waitForUnique(ctx, collector, split); err != nil {
		return nil, nil, fmt.Errorf("wait for pre-daemon-restart acquisition: %w", err)
	}
	command := exec.CommandContext(ctx, "sh", "-c", cfg.DaemonRestart)
	if output, err := command.CombinedOutput(); err != nil {
		return nil, nil, fmt.Errorf("restart Docker daemon: %w: %s", err, output)
	}
	status, err := docker.waitExitStatus(ctx, targetName)
	if err != nil {
		return nil, nil, err
	}
	// A container that exits while dockerd is unavailable can be restored with
	// status 255 because the daemon missed its exit metadata. The record oracle,
	// evaluated immediately after this workload step, still determines whether
	// the generator completed and whether its retained output is exact.
	if status != "0" && status != "255" {
		return nil, nil, fmt.Errorf("generator %s exited with status %s", targetName, status)
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func runStreamInterleave(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
) (map[recordID]struct{}, []string, error) {
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:             targetName,
		Image:            cfg.Generator,
		RunToken:         runToken,
		Generation:       1,
		First:            1,
		Last:             cfg.Lines,
		GateBefore:       true,
		PayloadBytes:     cfg.PayloadBytes,
		AlternateStreams: true,
		PaceEvery:        cfg.PaceEvery,
		PaceDelay:        cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := preparePrefaultAcquisition(ctx, cfg, docker, collector, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func runConcurrentContainers(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
) (map[recordID]struct{}, []string, error) {
	paceEvery := cfg.PaceEvery
	paceDelay := cfg.PaceDelay
	if paceEvery == 0 {
		// Keep both workloads active long enough that sequential Docker CLI
		// release calls still produce a real overlap interval.
		paceEvery = 100
		paceDelay = 5 * time.Millisecond
	}

	firstName := targetName + "-a"
	secondName := targetName + "-b"
	for _, generator := range []generatorOptions{
		{
			Name:         firstName,
			Image:        cfg.Generator,
			RunToken:     runToken,
			Generation:   1,
			First:        1,
			Last:         cfg.Lines,
			GateAfter:    1,
			PayloadBytes: cfg.PayloadBytes,
			PaceEvery:    paceEvery,
			PaceDelay:    paceDelay,
		},
		{
			Name:         secondName,
			Image:        cfg.Generator,
			RunToken:     runToken,
			Generation:   2,
			First:        1,
			Last:         cfg.Lines,
			GateAfter:    1,
			PayloadBytes: cfg.PayloadBytes,
			PaceEvery:    paceEvery,
			PaceDelay:    paceDelay,
		},
	} {
		if _, err := docker.createGenerator(ctx, generator); err != nil {
			return nil, nil, err
		}
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	for _, name := range []string{firstName, secondName} {
		if err := docker.start(ctx, name); err != nil {
			return nil, nil, err
		}
	}
	for _, name := range []string{firstName, secondName} {
		if err := docker.waitGate(ctx, name); err != nil {
			return nil, nil, err
		}
	}
	if err := waitForCollectorTargets(ctx, collector); err != nil {
		return nil, nil, err
	}
	for _, name := range []string{firstName, secondName} {
		if err := docker.release(ctx, name); err != nil {
			return nil, nil, err
		}
	}
	for _, name := range []string{firstName, secondName} {
		if err := docker.waitExited(ctx, name); err != nil {
			return nil, nil, err
		}
	}

	expected := expectedRange(1, 1, cfg.Lines)
	for id := range expectedRange(2, 1, cfg.Lines) {
		expected[id] = struct{}{}
	}
	return expected, []string{firstName, secondName}, nil
}

func runCollectorCrash(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
	plan trialPlan,
) (map[recordID]struct{}, []string, error) {
	split := plan.FaultAt
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		Generation:   1,
		First:        1,
		Last:         cfg.Lines,
		GateBefore:   true,
		GateAfter:    split,
		PayloadBytes: cfg.PayloadBytes,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := preparePrefaultAcquisition(ctx, cfg, docker, collector, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitGate(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := waitForUnique(ctx, collector, split); err != nil {
		return nil, nil, fmt.Errorf("wait for pre-crash acquisition: %w", err)
	}
	if err := collector.crash(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.release(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func runCollectorPause(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
	plan trialPlan,
) (map[recordID]struct{}, []string, error) {
	split := plan.FaultAt
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		Generation:   1,
		First:        1,
		Last:         cfg.Lines,
		GateBefore:   true,
		GateAfter:    split,
		PayloadBytes: cfg.PayloadBytes,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := preparePrefaultAcquisition(ctx, cfg, docker, collector, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitGate(ctx, targetName); err != nil {
		return nil, nil, err
	}
	// The producer gate is the fault boundary. Give both collectors the same
	// fixed quiescence window, but do not query their output before the pause:
	// repeated history snapshots can contend with ingestion and would make the
	// fault setup depend on the system under test.
	select {
	case <-ctx.Done():
		return nil, nil, ctx.Err()
	case <-time.After(time.Second):
	}
	if err := docker.pause(ctx, collector.containerName()); err != nil {
		return nil, nil, fmt.Errorf("pause collector: %w", err)
	}
	resumed := false
	defer func() {
		if resumed {
			return
		}
		resumeContext, resumeCancel := context.WithTimeout(context.Background(), 10*time.Second)
		defer resumeCancel()
		_ = docker.unpause(resumeContext, collector.containerName())
	}()
	if err := docker.release(ctx, targetName); err != nil {
		return nil, nil, err
	}
	select {
	case <-ctx.Done():
		return nil, nil, ctx.Err()
	case <-time.After(time.Second):
	}
	if err := docker.unpause(ctx, collector.containerName()); err != nil {
		return nil, nil, fmt.Errorf("resume collector: %w", err)
	}
	resumed = true
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func runFastSameIDRestart(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
	plan trialPlan,
) (map[recordID]struct{}, []string, error) {
	split := plan.FaultAt
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		First:        1,
		Last:         cfg.Lines,
		GateBefore:   true,
		PayloadBytes: cfg.PayloadBytes,
		RestartSplit: split,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := preparePrefaultAcquisition(ctx, cfg, docker, collector, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := waitForUnique(ctx, collector, split); err != nil {
		return nil, nil, fmt.Errorf("wait for first-generation acquisition: %w", err)
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}

	expected := expectedRange(1, 1, split)
	for id := range expectedRange(2, split+1, cfg.Lines) {
		expected[id] = struct{}{}
	}
	return expected, []string{targetName}, nil
}

func runStartupRace(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
	plan trialPlan,
) (map[recordID]struct{}, []string, error) {
	split := plan.FaultAt
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		Generation:   1,
		First:        1,
		Last:         cfg.Lines,
		GateAfter:    split,
		PayloadBytes: cfg.PayloadBytes,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, fmt.Errorf("create source-horizon generator: %w", err)
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, fmt.Errorf("start source-horizon generator: %w", err)
	}
	if err := docker.waitGate(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, fmt.Errorf("start source-horizon collector: %w", err)
	}
	if err := waitForCollectorTargets(ctx, collector); err != nil {
		return nil, nil, err
	}
	if err := docker.release(ctx, targetName); err != nil {
		return nil, nil, fmt.Errorf("release source-horizon generator: %w", err)
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, fmt.Errorf("wait for source-horizon generator exit: %w", err)
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func runExitBurst(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
) (map[recordID]struct{}, []string, error) {
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		Generation:   1,
		First:        1,
		Last:         cfg.Lines,
		PayloadBytes: cfg.PayloadBytes,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func runCollectorRestart(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
	plan trialPlan,
) (map[recordID]struct{}, []string, error) {
	split := plan.FaultAt
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		Generation:   1,
		First:        1,
		Last:         cfg.Lines,
		GateBefore:   true,
		GateAfter:    split,
		PayloadBytes: cfg.PayloadBytes,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := preparePrefaultAcquisition(ctx, cfg, docker, collector, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitGate(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := waitForUnique(ctx, collector, split); err != nil {
		return nil, nil, fmt.Errorf("wait for pre-restart acquisition: %w", err)
	}
	if err := collector.stop(ctx); err != nil {
		return nil, nil, err
	}
	if err := docker.release(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func runSourceHorizon(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
	runToken string,
) (map[recordID]struct{}, []string, error) {
	_, err := docker.createGenerator(ctx, generatorOptions{
		Name:         targetName,
		Image:        cfg.Generator,
		RunToken:     runToken,
		Generation:   1,
		First:        1,
		Last:         cfg.Lines,
		PayloadBytes: cfg.PayloadBytes,
		MaxLogSize:   "16k",
		MaxLogFiles:  1,
		HoldAfter:    true,
		PaceEvery:    cfg.PaceEvery,
		PaceDelay:    cfg.PaceDelay,
	})
	if err != nil {
		return nil, nil, err
	}
	if err := docker.start(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitGate(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := collector.start(ctx); err != nil {
		return nil, nil, err
	}
	if err := waitForCollectorTargets(ctx, collector); err != nil {
		return nil, nil, err
	}
	if err := docker.release(ctx, targetName); err != nil {
		return nil, nil, err
	}
	if err := docker.waitExited(ctx, targetName); err != nil {
		return nil, nil, err
	}
	return expectedRange(1, 1, cfg.Lines), []string{targetName}, nil
}

func waitForUnique(ctx context.Context, collector collector, atLeast int) error {
	ticker := time.NewTicker(100 * time.Millisecond)
	defer ticker.Stop()
	for {
		snapshot, err := collector.snapshot(ctx)
		if err != nil {
			return err
		}
		if len(snapshot.Counts) >= atLeast {
			return nil
		}
		select {
		case <-ctx.Done():
			return ctx.Err()
		case <-ticker.C:
		}
	}
}

func preparePrefaultAcquisition(
	ctx context.Context,
	cfg config,
	docker *dockerRuntime,
	collector collector,
	targetName string,
) error {
	if err := docker.waitStartGate(ctx, targetName); err != nil {
		return err
	}
	if err := waitForCollectorTargets(ctx, collector); err != nil {
		return err
	}
	if cfg.AttachSettle > 0 {
		timer := time.NewTimer(cfg.AttachSettle)
		defer timer.Stop()
		select {
		case <-ctx.Done():
			return ctx.Err()
		case <-timer.C:
		}
	}
	if err := docker.releaseStart(ctx, targetName); err != nil {
		return fmt.Errorf("release generator start gate: %w", err)
	}
	return nil
}

func waitForCollectorTargets(ctx context.Context, collector collector) error {
	waiter, ok := collector.(targetAttachmentWaiter)
	if !ok {
		return nil
	}
	return waiter.waitForTargets(ctx)
}


==> anc/logdeck-recovery-artifact-20260802/harness/scripts/fluent-bit-chroot-wrapper.sh <==
#!/bin/sh
set -eu

: "${FLUENT_BIT_ROOTFS:?set FLUENT_BIT_ROOTFS to the extracted Fluent Bit image root}"

exec chroot "$FLUENT_BIT_ROOTFS" /fluent-bit/bin/fluent-bit "$@"


==> anc/logdeck-recovery-artifact-20260802/harness/scripts/restart-supervised-dockerd.sh <==
#!/bin/sh
set -eu

pid_file=/var/run/docker.pid
if [ ! -r "$pid_file" ]; then
	echo "dockerd pid file is unavailable: $pid_file" >&2
	exit 1
fi

pid=$(cat "$pid_file")
case "$pid" in
	''|*[!0-9]*)
		echo "invalid dockerd pid: $pid" >&2
		exit 1
		;;
esac
if [ "$pid" -le 1 ] || [ ! -r "/proc/$pid/cmdline" ]; then
	echo "refusing to signal unresolved dockerd pid: $pid" >&2
	exit 1
fi

command_line=$(tr '\000' ' ' < "/proc/$pid/cmdline")
case "$command_line" in
	*dockerd*) ;;
	*)
		echo "pid $pid is not dockerd: $command_line" >&2
		exit 1
		;;
esac

kill -TERM "$pid"

went_down=false
for _ in $(seq 1 200); do
	if ! docker info >/dev/null 2>&1; then
		went_down=true
		break
	fi
	sleep 0.05
done
if [ "$went_down" != true ]; then
	echo "Docker API did not become unavailable" >&2
	exit 1
fi

for _ in $(seq 1 600); do
	if docker info >/dev/null 2>&1; then
		docker info --format 'daemon={{.ServerVersion}} live_restore={{.LiveRestoreEnabled}}'
		exit 0
	fi
	sleep 0.1
done

echo "Docker API did not recover" >&2
exit 1


==> anc/logdeck-recovery-artifact-20260802/harness/scripts/run-daemon-restart-dind.sh <==
#!/bin/sh
set -eu

script_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
harness_dir=$(CDPATH= cd -- "$script_dir/.." && pwd)
research_dir=$(CDPATH= cd -- "$harness_dir/.." && pwd)

dind_name=${DIND_NAME:-logrecovery-dind-daemon-restart}
dind_image=${DIND_IMAGE:-docker:29-dind}
logdeck_image=${LOGDECK_IMAGE:-logdeck-research-ablation:58b3e4b}
alloy_image=${ALLOY_IMAGE:-grafana/alloy:v1.18.0}
trials=${TRIALS:-10}
lines=${LINES:-5000}
seed=${SEED:-20260801}
output_name=${OUTPUT_NAME:-daemon-restart-api-baseline-10trial-dind-20260802.json}
results_dir=${RESULTS_DIR:-$research_dir/results}

mkdir -p "$results_dir"
temporary_dir=$(mktemp -d)
cleanup() {
	rm -rf "$temporary_dir"
	if [ "${KEEP_DIND:-0}" != 1 ]; then
		docker rm -f "$dind_name" >/dev/null 2>&1 || true
	fi
}
trap cleanup EXIT INT TERM

existing=$(docker ps -aq --filter "name=^/${dind_name}$")
if [ -n "$existing" ]; then
	owner=$(docker inspect --format '{{ index .Config.Labels "io.logdeck.recovery-dind" }}' "$dind_name" 2>/dev/null || true)
	if [ "$owner" != true ]; then
		echo "refusing to replace unrelated container: $dind_name" >&2
		exit 1
	fi
	docker rm -f "$dind_name" >/dev/null
fi

if ! docker image inspect "$logdeck_image" >/dev/null 2>&1; then
	echo "required evaluated image is unavailable: $logdeck_image" >&2
	exit 1
fi

(cd "$harness_dir" && CGO_ENABLED=0 go build -o "$temporary_dir/logrecovery-bench" .)
docker pull "$dind_image" >/dev/null
docker run -d \
	--privileged \
	--name "$dind_name" \
	--label io.logdeck.recovery-dind=true \
	-v "$results_dir:/research-results" \
	-e DOCKER_TLS_CERTDIR= \
	--entrypoint sh \
	"$dind_image" \
	-c 'while true; do /usr/local/bin/dockerd-entrypoint.sh dockerd --host=unix:///var/run/docker.sock --live-restore --tls=false; sleep 3; done' \
	>/dev/null

docker cp "$temporary_dir/logrecovery-bench" "$dind_name:/usr/local/bin/logrecovery-bench"
docker cp "$script_dir/restart-supervised-dockerd.sh" "$dind_name:/usr/local/bin/restart-supervised-dockerd"
docker exec "$dind_name" chmod 0755 /usr/local/bin/logrecovery-bench /usr/local/bin/restart-supervised-dockerd

ready=false
for _ in $(seq 1 600); do
	if docker exec "$dind_name" docker info >/dev/null 2>&1; then
		ready=true
		break
	fi
	sleep 0.1
done
if [ "$ready" != true ]; then
	docker logs "$dind_name" >&2
	exit 1
fi

live_restore=$(docker exec "$dind_name" docker info --format '{{.LiveRestoreEnabled}}')
if [ "$live_restore" != true ]; then
	echo "isolated daemon did not enable live-restore" >&2
	exit 1
fi

docker save "$logdeck_image" | docker exec -i "$dind_name" docker load >/dev/null
docker exec "$dind_name" docker pull alpine:3.21 >/dev/null
docker exec "$dind_name" docker pull "$alloy_image" >/dev/null

docker exec "$dind_name" /usr/local/bin/logrecovery-bench \
	-collectors logdeck,alloy \
	-scenarios daemon-restart \
	-trials "$trials" \
	-lines "$lines" \
	-seed "$seed" \
	-randomize-fault-boundary \
	-timeout 20s \
	-logdeck-image "$logdeck_image" \
	-alloy-image "$alloy_image" \
	-daemon-restart-command /usr/local/bin/restart-supervised-dockerd \
	-output "/research-results/$output_name"

echo "$results_dir/$output_name"


==> anc/logdeck-recovery-artifact-20260802/harness/scripts/run-forward-lifetime-matrix.sh <==
#!/bin/sh
set -eu

fluent_bit_binary=${FLUENT_BIT_BINARY:-fluent-bit}
output_root=${OUTPUT_ROOT:-../results/fluent-forward-exit-lifetime-matrix}
lines=${LINES:-1000}
payload_bytes=${PAYLOAD_BYTES:-32}
repetitions=${REPETITIONS:-3}
exit_observation_window=${EXIT_OBSERVATION_WINDOW:-5s}

mkdir -p "$output_root"

for buffer_limit in 128 1024 1048576; do
	for fault_at in 200 500 800; do
		repetition=1
		while [ "$repetition" -le "$repetitions" ]; do
			trial_root="$output_root/buffer-$buffer_limit-fault-$fault_at-repetition-$repetition"
			go run ./cmd/fluentforwardrestart \
				-fluent-bit-binary "$fluent_bit_binary" \
				-producer-lifetime exit-before-restart \
				-lines "$lines" \
				-fault-at "$fault_at" \
				-payload-bytes "$payload_bytes" \
				-fluentd-buffer-limit "$buffer_limit" \
				-reconnect-interval-ms 100 \
				-exit-observation-window "$exit_observation_window" \
				-output-root "$trial_root"
			repetition=$((repetition + 1))
		done
	done
done

find "$output_root" -name report.json -print0 |
	sort -z |
	xargs -0 jq -s '
	{
		schemaVersion: 1,
		experiment: "fluent-bit-forward-exit-before-restart",
		runs: length,
		operationalErrors: ([.[] | select(.error != null)] | length),
		exact: ([.[] | select(.exact == true)] | length),
		expectedPrefixOnly: ([.[] | select(.expectedPrefixOnly == true)] | length),
		totalOracle: ([.[].oracle.unique] | add),
		totalFinal: ([.[].final.unique] | add),
		totalMissing: ([.[].final.missing] | add),
		totalDuplicates: ([.[].final.duplicates] | add),
		totalMalformed: ([.[].final.malformed] | add),
		fluentBitVersions: ([.[].fluentBitVersion] | unique),
		dockerVersions: ([.[].dockerVersion] | unique),
		cells: (
			group_by([.config.fluentdBufferLimit, .config.faultAt]) |
			map({
				bufferLimit: .[0].config.fluentdBufferLimit,
				faultAt: .[0].config.faultAt,
				runs: length,
				prefixOnly: ([.[] | select(.expectedPrefixOnly == true)] | length),
				finalUnique: ([.[].final.unique] | unique),
				missing: ([.[].final.missing] | unique)
			})
		)
	}' >"$output_root/summary.json"

printf '%s\n' "$output_root/summary.json"


==> anc/logdeck-recovery-artifact-20260802/harness/types.go <==
package main

import "time"

const reportSchemaVersion = 2

type config struct {
	Collectors       []string      `json:"collectors"`
	Scenarios        []string      `json:"scenarios"`
	Trials           int           `json:"trials"`
	Lines            int           `json:"lines"`
	PayloadBytes     int           `json:"payloadBytes"`
	PaceEvery        int           `json:"paceEvery,omitempty"`
	PaceDelay        time.Duration `json:"-"`
	PaceDelayMS      float64       `json:"paceDelayMs,omitempty"`
	AttachSettle     time.Duration `json:"-"`
	AttachSettleMS   float64       `json:"targetAttachSettleMs"`
	Timeout          time.Duration `json:"-"`
	TimeoutSec       float64       `json:"timeoutSec"`
	Settle           time.Duration `json:"-"`
	SettleSec        float64       `json:"settleSec"`
	Plateau          time.Duration `json:"-"`
	PlateauSec       float64       `json:"plateauSec"`
	Generator        string        `json:"generatorImage"`
	LogDeck          string        `json:"logdeckImage"`
	Vector           string        `json:"vectorImage"`
	Alloy            string        `json:"alloyImage"`
	FluentBit        string        `json:"fluentBitImage"`
	FluentBitHost    string        `json:"fluentBitHostBinary,omitempty"`
	FluentBitParsers string        `json:"fluentBitHostParsers,omitempty"`
	Keep             bool          `json:"keepContainers"`
	DockerCommand    string        `json:"dockerCommand"`
	DaemonRestart    string        `json:"daemonRestartCommand,omitempty"`
	Output           string        `json:"-"`
	Artifacts        string        `json:"artifactsDir,omitempty"`
	Randomize        bool          `json:"randomizeFaultBoundary"`
	Seed             int64         `json:"seed"`
	SampleResources  bool          `json:"sampleResources"`
	SampleInterval   time.Duration `json:"-"`
	SampleIntervalMS float64       `json:"resourceSampleIntervalMs,omitempty"`
}

type environment struct {
	GOOS            string `json:"goos"`
	GOARCH          string `json:"goarch"`
	CPUs            int    `json:"cpus"`
	DockerClient    string `json:"dockerClientVersion"`
	DockerServer    string `json:"dockerServerVersion"`
	DockerOS        string `json:"dockerServerOS"`
	DockerArch      string `json:"dockerServerArch"`
	DockerKernel    string `json:"dockerServerKernel"`
	HarnessRevision string `json:"harnessRevision,omitempty"`
}

type result struct {
	Collector           string           `json:"collector"`
	CollectorVersion    string           `json:"collectorVersion,omitempty"`
	Scenario            string           `json:"scenario"`
	Trial               int              `json:"trial"`
	RunToken            string           `json:"runToken"`
	ArtifactsPath       string           `json:"artifactsPath,omitempty"`
	SourceArtifacts     []string         `json:"sourceArtifacts,omitempty"`
	FaultAt             int              `json:"faultAt,omitempty"`
	Generated           int              `json:"generated"`
	SourceUnique        int              `json:"sourceUnique"`
	SourceTotal         int              `json:"sourceTotal"`
	SourceMalformed     int              `json:"sourceMalformed"`
	SourceComparison    comparison       `json:"sourceComparison"`
	SourceLimited       bool             `json:"sourceLimited"`
	SourceRemoved       bool             `json:"sourceRemoved,omitempty"`
	ImmediateUnique     int              `json:"immediateUnique"`
	ImmediateTotal      int              `json:"immediateTotal"`
	FinalUnique         int              `json:"finalUnique"`
	FinalTotal          int              `json:"finalTotal"`
	FinalMalformed      int              `json:"finalMalformed"`
	GeneratedComparison comparison       `json:"generatedComparison"`
	RetainedMissing     int              `json:"retainedMissing"`
	ExactGenerated      bool             `json:"exactGenerated"`
	ExactSourceBounded  bool             `json:"exactSourceBounded"`
	WorkloadMS          float64          `json:"workloadMs"`
	ConvergenceMS       float64          `json:"convergenceMs"`
	ObservationMS       float64          `json:"observationMs"`
	Resources           *resourceSummary `json:"resources,omitempty"`
	Error               string           `json:"error,omitempty"`
}

type summary struct {
	Runs               int `json:"runs"`
	ExactGenerated     int `json:"exactGenerated"`
	ExactSourceBounded int `json:"exactSourceBounded"`
	Incomplete         int `json:"incomplete"`
	OperationalErrors  int `json:"operationalErrors"`
	SourceLimited      int `json:"sourceLimited"`
}

type report struct {
	SchemaVersion int         `json:"schemaVersion"`
	RunID         string      `json:"runId"`
	StartedAt     time.Time   `json:"startedAt"`
	FinishedAt    time.Time   `json:"finishedAt"`
	Environment   environment `json:"environment"`
	Config        config      `json:"config"`
	Results       []result    `json:"results"`
	Summary       summary     `json:"summary"`
}


==> anc/logdeck-recovery-artifact-20260802/results/ablation-dedup-summary.json <==
{
  "deduplication": {
    "summary": {
      "runs": 40,
      "exactGenerated": 20,
      "exactSourceBounded": 20,
      "incomplete": 20,
      "operationalErrors": 0,
      "sourceLimited": 0
    },
    "perCollector": [
      {
        "collector": "logdeck",
        "runs": 20,
        "exact": 20,
        "duplicateMin": 0,
        "duplicateMax": 0
      },
      {
        "collector": "logdeck-no-dedup",
        "runs": 20,
        "exact": 0,
        "duplicateMin": 1805,
        "duplicateMax": 10001
      }
    ]
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/ablation-dedup.json <==
{
  "schemaVersion": 2,
  "runId": "20260801T173836-908574",
  "startedAt": "2026-08-01T17:38:36.589906032Z",
  "finishedAt": "2026-08-01T17:42:30.863976049Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.1.3",
    "dockerServerVersion": "29.1.3",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck",
      "logdeck-no-dedup"
    ],
    "scenarios": [
      "startup-race",
      "collector-restart"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research-ablation:58b3e4b",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "<absolute-path-redacted>/deduplication",
    "randomizeFaultBoundary": true,
    "seed": 20260727,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260801T173836-908574.logdeck.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2880,
      "immediateTotal": 2880,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 556.48,
      "convergenceMs": 862.708,
      "observationMs": 1753.671
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260801T173836-908574.logdeck.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3298,
      "immediateTotal": 3298,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 549.849,
      "convergenceMs": 894.162,
      "observationMs": 1744.773
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260801T173836-908574.logdeck.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3839,
      "immediateTotal": 3839,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 551.176,
      "convergenceMs": 869.422,
      "observationMs": 1677.708
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260801T173836-908574.logdeck.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3366,
      "immediateTotal": 3366,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 496.006,
      "convergenceMs": 868.716,
      "observationMs": 1696.249
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260801T173836-908574.logdeck.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1987,
      "immediateTotal": 1987,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 501.483,
      "convergenceMs": 732.959,
      "observationMs": 1718.273
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260801T173836-908574.logdeck.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3379,
      "immediateTotal": 3379,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 506.668,
      "convergenceMs": 905.307,
      "observationMs": 1740.454
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260801T173836-908574.logdeck.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2524,
      "immediateTotal": 2524,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 514.206,
      "convergenceMs": 839.577,
      "observationMs": 1743.032
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260801T173836-908574.logdeck.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3330,
      "immediateTotal": 3330,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 493.62,
      "convergenceMs": 892.125,
      "observationMs": 1752.136
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260801T173836-908574.logdeck.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4096,
      "immediateTotal": 4096,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 594.913,
      "convergenceMs": 951.571,
      "observationMs": 1732.235
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260801T173836-908574.logdeck.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3573,
      "immediateTotal": 3573,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 492.397,
      "convergenceMs": 898.333,
      "observationMs": 1722.153
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.1.log"
      ],
      "faultAt": 1243,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1243,
      "immediateTotal": 1243,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 946.256,
      "convergenceMs": 1017.209,
      "observationMs": 2087.599
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.2.log"
      ],
      "faultAt": 3246,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3246,
      "immediateTotal": 3246,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1437.671,
      "convergenceMs": 1145.512,
      "observationMs": 1997.021
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.3.log"
      ],
      "faultAt": 1166,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1166,
      "immediateTotal": 1166,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 921.988,
      "convergenceMs": 1076.536,
      "observationMs": 2146.443
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.4.log"
      ],
      "faultAt": 2989,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2989,
      "immediateTotal": 2989,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1334.729,
      "convergenceMs": 1047.802,
      "observationMs": 1941.004
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.5.log"
      ],
      "faultAt": 2548,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2548,
      "immediateTotal": 2548,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1433.081,
      "convergenceMs": 1024.257,
      "observationMs": 1932.652
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.6.log"
      ],
      "faultAt": 1529,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1529,
      "immediateTotal": 1529,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1179.746,
      "convergenceMs": 1162.679,
      "observationMs": 2180.991
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.7.log"
      ],
      "faultAt": 1837,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1837,
      "immediateTotal": 1837,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1127.055,
      "convergenceMs": 1202.806,
      "observationMs": 2219.127
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.8.log"
      ],
      "faultAt": 2438,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2438,
      "immediateTotal": 2438,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1212.606,
      "convergenceMs": 995.183,
      "observationMs": 2022.933
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.9.log"
      ],
      "faultAt": 1151,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1151,
      "immediateTotal": 1151,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 951.499,
      "convergenceMs": 1003.947,
      "observationMs": 2075.706
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260801T173836-908574.logdeck.collector-restart.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck.collector-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck.collector-restart.10.log"
      ],
      "faultAt": 2619,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2619,
      "immediateTotal": 2619,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1226.442,
      "convergenceMs": 997.336,
      "observationMs": 1916.528
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3052,
      "immediateTotal": 4145,
      "finalUnique": 5000,
      "finalTotal": 15001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 10001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 552.97,
      "convergenceMs": 6253.414,
      "observationMs": 6253.414
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3405,
      "immediateTotal": 4792,
      "finalUnique": 5000,
      "finalTotal": 15001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 10001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 553.11,
      "convergenceMs": 6346.249,
      "observationMs": 6346.249
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4108,
      "immediateTotal": 5216,
      "finalUnique": 5000,
      "finalTotal": 10001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 5001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 589.166,
      "convergenceMs": 6789.972,
      "observationMs": 6789.972
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4064,
      "immediateTotal": 5128,
      "finalUnique": 5000,
      "finalTotal": 10001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 5001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 575.587,
      "convergenceMs": 6702.861,
      "observationMs": 6702.861
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4224,
      "immediateTotal": 5448,
      "finalUnique": 5000,
      "finalTotal": 10001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 5001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 573.55,
      "convergenceMs": 6809.151,
      "observationMs": 6809.151
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3641,
      "immediateTotal": 5124,
      "finalUnique": 5000,
      "finalTotal": 15001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 10001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 537.137,
      "convergenceMs": 6852.903,
      "observationMs": 6852.903
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3344,
      "immediateTotal": 4690,
      "finalUnique": 5000,
      "finalTotal": 15001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 10001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1242.057,
      "convergenceMs": 6563.02,
      "observationMs": 6563.02
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3679,
      "immediateTotal": 5540,
      "finalUnique": 5000,
      "finalTotal": 15001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 10001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 695.152,
      "convergenceMs": 6346.972,
      "observationMs": 6346.972
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4130,
      "immediateTotal": 5260,
      "finalUnique": 5000,
      "finalTotal": 10001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 5001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 554.435,
      "convergenceMs": 6021.668,
      "observationMs": 6021.668
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3766,
      "immediateTotal": 4746,
      "finalUnique": 5000,
      "finalTotal": 10001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 5001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 571.307,
      "convergenceMs": 6770.545,
      "observationMs": 6770.545
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.1.log"
      ],
      "faultAt": 1243,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1243,
      "immediateTotal": 2501,
      "finalUnique": 5000,
      "finalTotal": 7001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2001,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-1243"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1467.667,
      "convergenceMs": 6234.841,
      "observationMs": 6234.841
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.2.log"
      ],
      "faultAt": 3246,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3246,
      "immediateTotal": 8710,
      "finalUnique": 5000,
      "finalTotal": 11464,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 6464,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-3246"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1831.221,
      "convergenceMs": 6916.636,
      "observationMs": 6916.636
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.3.log"
      ],
      "faultAt": 1166,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1166,
      "immediateTotal": 2999,
      "finalUnique": 5000,
      "finalTotal": 7333,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2333,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-1166"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 916.997,
      "convergenceMs": 6385.541,
      "observationMs": 6385.541
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.4.log"
      ],
      "faultAt": 2989,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2989,
      "immediateTotal": 7968,
      "finalUnique": 5000,
      "finalTotal": 10979,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 5979,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-2989"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1626.554,
      "convergenceMs": 6770.882,
      "observationMs": 6770.882
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.5.log"
      ],
      "faultAt": 2548,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2548,
      "immediateTotal": 6036,
      "finalUnique": 5000,
      "finalTotal": 9488,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 4488,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-2548"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1502.299,
      "convergenceMs": 6668.99,
      "observationMs": 6668.99
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.6.log"
      ],
      "faultAt": 1529,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1529,
      "immediateTotal": 3571,
      "finalUnique": 5000,
      "finalTotal": 7592,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2592,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-1529"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1299.185,
      "convergenceMs": 6551.032,
      "observationMs": 6551.032
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.7.log"
      ],
      "faultAt": 1837,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1837,
      "immediateTotal": 4941,
      "finalUnique": 5000,
      "finalTotal": 8604,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 3604,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-1837"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1402.776,
      "convergenceMs": 6752.756,
      "observationMs": 6752.756
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.8.log"
      ],
      "faultAt": 2438,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2438,
      "immediateTotal": 6298,
      "finalUnique": 5000,
      "finalTotal": 9845,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 4845,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-2438"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1467.932,
      "convergenceMs": 6100.864,
      "observationMs": 6100.864
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.9.log"
      ],
      "faultAt": 1151,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1151,
      "immediateTotal": 2456,
      "finalUnique": 5000,
      "finalTotal": 6805,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1805,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-1151"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1121.266,
      "convergenceMs": 6439.02,
      "observationMs": 6439.02
    },
    {
      "collector": "logdeck-no-dedup",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-dedup",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260801T173836-908574.logdeck-no-dedup.collector-restart.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173836-908574.logdeck-no-dedup.collector-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173836-908574.logdeck-no-dedup.collector-restart.10.log"
      ],
      "faultAt": 2619,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2619,
      "immediateTotal": 6858,
      "finalUnique": 5000,
      "finalTotal": 10239,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 5239,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1-2619"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1614.265,
      "convergenceMs": 6277.922,
      "observationMs": 6277.922
    }
  ],
  "summary": {
    "runs": 40,
    "exactGenerated": 20,
    "exactSourceBounded": 20,
    "incomplete": 20,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/ablation-reconcile-summary.json <==
{
  "reconciliation": {
    "summary": {
      "runs": 40,
      "exactGenerated": 20,
      "exactSourceBounded": 20,
      "incomplete": 20,
      "operationalErrors": 0,
      "sourceLimited": 0
    },
    "perCollector": [
      {
        "collector": "logdeck",
        "runs": 20,
        "exact": 20,
        "retainedMissingMin": 0,
        "retainedMissingMax": 0
      },
      {
        "collector": "logdeck-no-reconcile",
        "runs": 20,
        "exact": 0,
        "retainedMissingMin": 671,
        "retainedMissingMax": 3498
      }
    ]
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/ablation-reconcile.json <==
{
  "schemaVersion": 2,
  "runId": "20260801T173515-863149",
  "startedAt": "2026-08-01T17:35:15.517861649Z",
  "finishedAt": "2026-08-01T17:38:36.324941709Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.1.3",
    "dockerServerVersion": "29.1.3",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck",
      "logdeck-no-reconcile"
    ],
    "scenarios": [
      "startup-race",
      "exit-burst"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research-ablation:58b3e4b",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "<absolute-path-redacted>/reconciliation",
    "randomizeFaultBoundary": true,
    "seed": 20260727,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260801T173515-863149.logdeck.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2991,
      "immediateTotal": 2991,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 721.684,
      "convergenceMs": 838.812,
      "observationMs": 1712.864
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260801T173515-863149.logdeck.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3165,
      "immediateTotal": 3165,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 526.176,
      "convergenceMs": 887.994,
      "observationMs": 1743.108
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260801T173515-863149.logdeck.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3759,
      "immediateTotal": 3759,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 535.975,
      "convergenceMs": 890.086,
      "observationMs": 1715.785
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260801T173515-863149.logdeck.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4089,
      "immediateTotal": 4089,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 610.547,
      "convergenceMs": 912.813,
      "observationMs": 1684.964
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260801T173515-863149.logdeck.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3401,
      "immediateTotal": 3401,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 525.145,
      "convergenceMs": 879.604,
      "observationMs": 1692.21
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260801T173515-863149.logdeck.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3552,
      "immediateTotal": 3552,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 539.871,
      "convergenceMs": 936.142,
      "observationMs": 1719.668
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260801T173515-863149.logdeck.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2580,
      "immediateTotal": 2580,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 550.612,
      "convergenceMs": 840.735,
      "observationMs": 1751.967
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260801T173515-863149.logdeck.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3460,
      "immediateTotal": 3460,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 509.697,
      "convergenceMs": 919.722,
      "observationMs": 1772.477
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260801T173515-863149.logdeck.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3677,
      "immediateTotal": 3677,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 524.669,
      "convergenceMs": 865.496,
      "observationMs": 1683.389
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260801T173515-863149.logdeck.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3616,
      "immediateTotal": 3616,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 518.587,
      "convergenceMs": 868.423,
      "observationMs": 1674.917
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1792,
      "immediateTotal": 1792,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 453.656,
      "convergenceMs": 1110.764,
      "observationMs": 2091.532
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1486,
      "immediateTotal": 1486,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 451.346,
      "convergenceMs": 1054.94,
      "observationMs": 2047.774
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1986,
      "immediateTotal": 1986,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 468.978,
      "convergenceMs": 1160.184,
      "observationMs": 2116.45
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2085,
      "immediateTotal": 2085,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 451.802,
      "convergenceMs": 1217.588,
      "observationMs": 2144.658
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2184,
      "immediateTotal": 2184,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 445.94,
      "convergenceMs": 796.011,
      "observationMs": 1751.322
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2250,
      "immediateTotal": 2250,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 462.292,
      "convergenceMs": 791.634,
      "observationMs": 1750.623
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1486,
      "immediateTotal": 1486,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 456.893,
      "convergenceMs": 1052.743,
      "observationMs": 2061.219
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2104,
      "immediateTotal": 2104,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 442.048,
      "convergenceMs": 1196.212,
      "observationMs": 2140.389
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1552,
      "immediateTotal": 1552,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 455.128,
      "convergenceMs": 1095.948,
      "observationMs": 2092.817
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260801T173515-863149.logdeck.exit-burst.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck.exit-burst.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck.exit-burst.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2306,
      "immediateTotal": 2306,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 459.786,
      "convergenceMs": 793.261,
      "observationMs": 1725.986
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1499,
      "immediateTotal": 1499,
      "finalUnique": 3227,
      "finalTotal": 3227,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1773,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-1773"
        ]
      },
      "retainedMissing": 1773,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 523.749,
      "convergenceMs": 6255.5,
      "observationMs": 6255.5
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1499,
      "immediateTotal": 1499,
      "finalUnique": 2929,
      "finalTotal": 2929,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2071,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-2071"
        ]
      },
      "retainedMissing": 2071,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 500.049,
      "convergenceMs": 6196.446,
      "observationMs": 6196.446
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1499,
      "immediateTotal": 1499,
      "finalUnique": 1663,
      "finalTotal": 1663,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3337,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-3337"
        ]
      },
      "retainedMissing": 3337,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 533.111,
      "convergenceMs": 6141.048,
      "observationMs": 6141.048
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1499,
      "immediateTotal": 1499,
      "finalUnique": 1509,
      "finalTotal": 1509,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3491,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-3491"
        ]
      },
      "retainedMissing": 3491,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 521.685,
      "convergenceMs": 6135.305,
      "observationMs": 6135.305
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 999,
      "immediateTotal": 999,
      "finalUnique": 1502,
      "finalTotal": 1502,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3498,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-3498"
        ]
      },
      "retainedMissing": 3498,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 493.459,
      "convergenceMs": 6130.779,
      "observationMs": 6130.779
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1499,
      "immediateTotal": 1499,
      "finalUnique": 2717,
      "finalTotal": 2717,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2283,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-2283"
        ]
      },
      "retainedMissing": 2283,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 500.6,
      "convergenceMs": 6203.164,
      "observationMs": 6203.164
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1499,
      "immediateTotal": 1499,
      "finalUnique": 3542,
      "finalTotal": 3542,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1458,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-1458"
        ]
      },
      "retainedMissing": 1458,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 532.454,
      "convergenceMs": 6007.399,
      "observationMs": 6007.399
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1498,
      "immediateTotal": 1498,
      "finalUnique": 2718,
      "finalTotal": 2718,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2282,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-2282"
        ]
      },
      "retainedMissing": 2282,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 542.312,
      "convergenceMs": 6007.564,
      "observationMs": 6007.564
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1781,
      "immediateTotal": 1781,
      "finalUnique": 1945,
      "finalTotal": 1945,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3055,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-3055"
        ]
      },
      "retainedMissing": 3055,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 919.483,
      "convergenceMs": 6149.097,
      "observationMs": 6149.097
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1271,
      "immediateTotal": 1271,
      "finalUnique": 2033,
      "finalTotal": 2033,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2967,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-2967"
        ]
      },
      "retainedMissing": 2967,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 622.963,
      "convergenceMs": 6101.35,
      "observationMs": 6101.35
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1499,
      "immediateTotal": 1499,
      "finalUnique": 3988,
      "finalTotal": 3988,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1012,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-1012"
        ]
      },
      "retainedMissing": 1012,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 433.919,
      "convergenceMs": 6124.745,
      "observationMs": 6124.745
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1500,
      "immediateTotal": 1500,
      "finalUnique": 4110,
      "finalTotal": 4110,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 890,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-890"
        ]
      },
      "retainedMissing": 890,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 477.914,
      "convergenceMs": 6196.17,
      "observationMs": 6196.17
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1363,
      "immediateTotal": 1363,
      "finalUnique": 3842,
      "finalTotal": 3842,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1158,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-1158"
        ]
      },
      "retainedMissing": 1158,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 589.473,
      "convergenceMs": 6145.641,
      "observationMs": 6145.641
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1501,
      "immediateTotal": 1501,
      "finalUnique": 4111,
      "finalTotal": 4111,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 889,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-889"
        ]
      },
      "retainedMissing": 889,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 481.219,
      "convergenceMs": 6219.074,
      "observationMs": 6219.074
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 999,
      "immediateTotal": 999,
      "finalUnique": 4120,
      "finalTotal": 4120,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 880,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-880"
        ]
      },
      "retainedMissing": 880,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 437.63,
      "convergenceMs": 6135.219,
      "observationMs": 6135.219
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 999,
      "immediateTotal": 999,
      "finalUnique": 4120,
      "finalTotal": 4120,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 880,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-880"
        ]
      },
      "retainedMissing": 880,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 436.871,
      "convergenceMs": 6177.758,
      "observationMs": 6177.758
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1339,
      "immediateTotal": 1339,
      "finalUnique": 4197,
      "finalTotal": 4197,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 803,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-803"
        ]
      },
      "retainedMissing": 803,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 577.239,
      "convergenceMs": 6248.245,
      "observationMs": 6248.245
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1859,
      "immediateTotal": 1859,
      "finalUnique": 4078,
      "finalTotal": 4078,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 922,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-922"
        ]
      },
      "retainedMissing": 922,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 460.31,
      "convergenceMs": 6181.965,
      "observationMs": 6181.965
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1499,
      "immediateTotal": 1499,
      "finalUnique": 4329,
      "finalTotal": 4329,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 671,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-671"
        ]
      },
      "retainedMissing": 671,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 406.547,
      "convergenceMs": 6171.358,
      "observationMs": 6171.358
    },
    {
      "collector": "logdeck-no-reconcile",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d+ablation:no-reconcile",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260801T173515-863149.logdeck-no-reconcile.exit-burst.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260801T173515-863149.logdeck-no-reconcile.exit-burst.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260801T173515-863149.logdeck-no-reconcile.exit-burst.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1742,
      "immediateTotal": 1742,
      "finalUnique": 4147,
      "finalTotal": 4147,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 853,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-853"
        ]
      },
      "retainedMissing": 853,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 501.064,
      "convergenceMs": 6311.503,
      "observationMs": 6311.503
    }
  ],
  "summary": {
    "runs": 40,
    "exactGenerated": 20,
    "exactSourceBounded": 20,
    "incomplete": 20,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/ablation-run-manifest.json <==
{
  "startedAt": "2026-08-01T17:33:50Z",
  "image": "logdeck-research-ablation:58b3e4b",
  "dockerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70",
  "productRevision": "58b3e4b2452236ead273318c9b5418a1adbc73b6",
  "patchSha256": "3eff688c5ccd12743fb6db0190be621da40ead0537e81dae09d0b5f17da139ea",
  "trials": 10,
  "lines": 5000,
  "seed": 20260727
}


==> anc/logdeck-recovery-artifact-20260802/results/alloy-same-id-diagnostic.json <==
{
  "schemaVersion": 2,
  "runId": "20260802T074933-480000",
  "startedAt": "2026-08-02T07:49:33.488436Z",
  "finishedAt": "2026-08-02T07:51:48.657572Z",
  "environment": {
    "goos": "darwin",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.4.0",
    "dockerServerVersion": "29.4.0",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "alloy"
    ],
    "scenarios": [
      "fast-same-id-restart"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "targetAttachSettleMs": 500,
    "timeoutSec": 12,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research:local",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "alloyImage": "grafana/alloy:v1.18.0",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "../results/artifacts-alloy-same-id-diagnostic-10trial-orbstack-20260802",
    "randomizeFaultBoundary": true,
    "seed": 20260801,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 1,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.1",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.1.log"
      ],
      "faultAt": 2238,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2238,
      "immediateTotal": 2238,
      "finalUnique": 2238,
      "finalTotal": 2238,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2762,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2239-5000"
        ]
      },
      "retainedMissing": 2762,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 7234.618,
      "convergenceMs": 6061.396,
      "observationMs": 6061.396
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 2,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.2",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.2.log"
      ],
      "faultAt": 1143,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1143,
      "immediateTotal": 1143,
      "finalUnique": 1143,
      "finalTotal": 1143,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3857,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:1144-5000"
        ]
      },
      "retainedMissing": 3857,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 7031.553,
      "convergenceMs": 6077.405,
      "observationMs": 6077.405
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 3,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.3",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.3.log"
      ],
      "faultAt": 3585,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3585,
      "immediateTotal": 3585,
      "finalUnique": 3585,
      "finalTotal": 3585,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1415,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:3586-5000"
        ]
      },
      "retainedMissing": 1415,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6647.15,
      "convergenceMs": 6088.074,
      "observationMs": 6088.074
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 4,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.4",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.4.log"
      ],
      "faultAt": 2540,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2540,
      "immediateTotal": 2540,
      "finalUnique": 2540,
      "finalTotal": 2540,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2460,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2541-5000"
        ]
      },
      "retainedMissing": 2460,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6679.044,
      "convergenceMs": 6086.155,
      "observationMs": 6086.155
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 5,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.5",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.5.log"
      ],
      "faultAt": 2595,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2595,
      "immediateTotal": 2595,
      "finalUnique": 2595,
      "finalTotal": 2595,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2405,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2596-5000"
        ]
      },
      "retainedMissing": 2405,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 7104.893,
      "convergenceMs": 6068.389,
      "observationMs": 6068.389
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 6,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.6",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.6.log"
      ],
      "faultAt": 3647,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3647,
      "immediateTotal": 3647,
      "finalUnique": 3647,
      "finalTotal": 3647,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1353,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:3648-5000"
        ]
      },
      "retainedMissing": 1353,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6628.11,
      "convergenceMs": 6077.775,
      "observationMs": 6077.775
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 7,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.7",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.7.log"
      ],
      "faultAt": 2185,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2185,
      "immediateTotal": 2185,
      "finalUnique": 2185,
      "finalTotal": 2185,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2815,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2186-5000"
        ]
      },
      "retainedMissing": 2815,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6655.673,
      "convergenceMs": 6082.107,
      "observationMs": 6082.107
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 8,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.8",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.8.log"
      ],
      "faultAt": 2377,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2377,
      "immediateTotal": 2377,
      "finalUnique": 2377,
      "finalTotal": 2377,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2623,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2378-5000"
        ]
      },
      "retainedMissing": 2623,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6768.806,
      "convergenceMs": 6080.594,
      "observationMs": 6080.594
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 9,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.9",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.9.log"
      ],
      "faultAt": 3325,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3325,
      "immediateTotal": 3325,
      "finalUnique": 3325,
      "finalTotal": 3325,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1675,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:3326-5000"
        ]
      },
      "retainedMissing": 1675,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6604.111,
      "convergenceMs": 6082.482,
      "observationMs": 6082.482
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "fast-same-id-restart",
      "trial": 10,
      "runToken": "20260802T074933-480000.alloy.fast-same-id-restart.10",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074933-480000.alloy.fast-same-id-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074933-480000.alloy.fast-same-id-restart.10.log"
      ],
      "faultAt": 1931,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1931,
      "immediateTotal": 1931,
      "finalUnique": 1931,
      "finalTotal": 1931,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3069,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:1932-5000"
        ]
      },
      "retainedMissing": 3069,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6576.803,
      "convergenceMs": 6077.314,
      "observationMs": 6077.314
    }
  ],
  "summary": {
    "runs": 10,
    "exactGenerated": 0,
    "exactSourceBounded": 0,
    "incomplete": 10,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/alloy-target-control-orbstack.json <==
{
  "schemaVersion": 2,
  "runId": "20260802T074342-747000",
  "startedAt": "2026-08-02T07:43:42.850709Z",
  "finishedAt": "2026-08-02T07:45:25.370187Z",
  "environment": {
    "goos": "darwin",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.4.0",
    "dockerServerVersion": "29.4.0",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "alloy",
      "alloy-static"
    ],
    "scenarios": [
      "exited-source-reacquisition"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "targetAttachSettleMs": 500,
    "timeoutSec": 12,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research:local",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "alloyImage": "grafana/alloy:v1.18.0",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "../results/artifacts-alloy-target-control-10trial-orbstack-20260802",
    "randomizeFaultBoundary": false,
    "seed": 1,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 1,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.1",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 899.907,
      "convergenceMs": 6047.592,
      "observationMs": 6047.592
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 2,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.2",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 915.379,
      "convergenceMs": 6057.582,
      "observationMs": 6057.582
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 3,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.3",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 886.914,
      "convergenceMs": 6072.489,
      "observationMs": 6072.489
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 4,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.4",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 798.991,
      "convergenceMs": 6042.912,
      "observationMs": 6042.912
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 5,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.5",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 864.909,
      "convergenceMs": 6067.572,
      "observationMs": 6067.572
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 6,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.6",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 884.003,
      "convergenceMs": 6055.357,
      "observationMs": 6055.357
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 7,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.7",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 889.683,
      "convergenceMs": 6062.169,
      "observationMs": 6062.169
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 8,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.8",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 845.441,
      "convergenceMs": 6055.52,
      "observationMs": 6055.52
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 9,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.9",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 864.571,
      "convergenceMs": 6050.926,
      "observationMs": 6050.926
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 10,
      "runToken": "20260802T074342-747000.alloy.exited-source-reacquisition.10",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy.exited-source-reacquisition.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy.exited-source-reacquisition.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 855.202,
      "convergenceMs": 6056.863,
      "observationMs": 6056.863
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 1,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.1",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1130.785,
      "convergenceMs": 176.502,
      "observationMs": 1135.981
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 2,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.2",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1099.528,
      "convergenceMs": 184.541,
      "observationMs": 1143.699
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 3,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.3",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1157.046,
      "convergenceMs": 188.795,
      "observationMs": 1140.521
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 4,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.4",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1120.981,
      "convergenceMs": 176.205,
      "observationMs": 1131.855
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 5,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.5",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1120.709,
      "convergenceMs": 182.158,
      "observationMs": 1132.41
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 6,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.6",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1955.57,
      "convergenceMs": 185.625,
      "observationMs": 1138.351
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 7,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.7",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1148.611,
      "convergenceMs": 178.284,
      "observationMs": 1131.91
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 8,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.8",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1121.703,
      "convergenceMs": 176.465,
      "observationMs": 1136.565
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 9,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.9",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1130.866,
      "convergenceMs": 186.333,
      "observationMs": 1132.933
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 10,
      "runToken": "20260802T074342-747000.alloy-static.exited-source-reacquisition.10",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T074342-747000.alloy-static.exited-source-reacquisition.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T074342-747000.alloy-static.exited-source-reacquisition.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1122.636,
      "convergenceMs": 186.272,
      "observationMs": 1125.861
    }
  ],
  "summary": {
    "runs": 20,
    "exactGenerated": 10,
    "exactSourceBounded": 10,
    "incomplete": 10,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/alloy-target-control-ubuntu.json <==
{
  "schemaVersion": 2,
  "runId": "20260802T075414-389985",
  "startedAt": "2026-08-02T07:54:14.833384905Z",
  "finishedAt": "2026-08-02T07:56:20.584754662Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "24.0.9",
    "dockerServerVersion": "24.0.9",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "5.15.0-118-generic"
  },
  "config": {
    "collectors": [
      "alloy",
      "alloy-static"
    ],
    "scenarios": [
      "exited-source-reacquisition"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "targetAttachSettleMs": 500,
    "timeoutSec": 12,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research:local",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "alloyImage": "grafana/alloy:v1.18.0",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "<absolute-path-redacted>/alloy-target-control-artifacts-10trial-ubuntu-20260802",
    "randomizeFaultBoundary": false,
    "seed": 1,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 1,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.1",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4320.091,
      "convergenceMs": 6039.117,
      "observationMs": 6039.117
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 2,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.2",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1474.817,
      "convergenceMs": 6026.041,
      "observationMs": 6026.041
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 3,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.3",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1395.111,
      "convergenceMs": 6023.317,
      "observationMs": 6023.317
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 4,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.4",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1436.957,
      "convergenceMs": 6031.525,
      "observationMs": 6031.525
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 5,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.5",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1463.081,
      "convergenceMs": 6023.512,
      "observationMs": 6023.512
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 6,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.6",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1469.998,
      "convergenceMs": 6028.789,
      "observationMs": 6028.789
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 7,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.7",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1512.915,
      "convergenceMs": 6029.389,
      "observationMs": 6029.389
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 8,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.8",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1470.885,
      "convergenceMs": 6024.247,
      "observationMs": 6024.247
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 9,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.9",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1520.47,
      "convergenceMs": 6020.284,
      "observationMs": 6020.284
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6",
      "scenario": "exited-source-reacquisition",
      "trial": 10,
      "runToken": "20260802T075414-389985.alloy.exited-source-reacquisition.10",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy.exited-source-reacquisition.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy.exited-source-reacquisition.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1512.108,
      "convergenceMs": 6020.666,
      "observationMs": 6020.666
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 1,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.1",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1973.37,
      "convergenceMs": 292.871,
      "observationMs": 1127.355
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 2,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.2",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1996.51,
      "convergenceMs": 248.349,
      "observationMs": 1130.429
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 3,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.3",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1965.325,
      "convergenceMs": 258.994,
      "observationMs": 1174.689
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 4,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.4",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1982.229,
      "convergenceMs": 215.73,
      "observationMs": 1177.095
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 5,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.5",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1986.703,
      "convergenceMs": 270.91,
      "observationMs": 1167.401
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 6,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.6",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2072.848,
      "convergenceMs": 264.053,
      "observationMs": 1129.816
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 7,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.7",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1929.664,
      "convergenceMs": 235.256,
      "observationMs": 1122.751
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 8,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.8",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1948.266,
      "convergenceMs": 237.184,
      "observationMs": 1126.053
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 9,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.9",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1975.485,
      "convergenceMs": 211.528,
      "observationMs": 1152.698
    },
    {
      "collector": "alloy-static",
      "collectorVersion": "sha256:3f7b84b7dbe7a39aba34030e3d47d559a65dbd80763a3706554f1109bff526f6+static-target-control",
      "scenario": "exited-source-reacquisition",
      "trial": 10,
      "runToken": "20260802T075414-389985.alloy-static.exited-source-reacquisition.10",
      "artifactsPath": "<absolute-path-redacted>/alloy-20260802T075414-389985.alloy-static.exited-source-reacquisition.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260802T075414-389985.alloy-static.exited-source-reacquisition.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1906.471,
      "convergenceMs": 227.824,
      "observationMs": 1130.654
    }
  ],
  "summary": {
    "runs": 20,
    "exactGenerated": 10,
    "exactSourceBounded": 10,
    "incomplete": 10,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/best-effort-vector-control-summary.json <==
{
  "schemaVersion": 2,
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "24.0.9",
    "dockerServerVersion": "24.0.9",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "5.15.0-118-generic"
  },
  "config": {
    "collectors": [
      "logdeck",
      "vector"
    ],
    "scenarios": [
      "startup-race",
      "exit-burst",
      "collector-restart",
      "collector-crash",
      "fast-same-id-restart",
      "source-horizon"
    ],
    "trials": 10,
    "lines": 5000,
    "seed": 20260727
  },
  "summary": {
    "runs": 120,
    "exactGenerated": 50,
    "exactSourceBounded": 60,
    "incomplete": 60,
    "operationalErrors": 0,
    "sourceLimited": 20
  },
  "perCollector": [
    {
      "collector": "logdeck",
      "runs": 60,
      "exactSourceBounded": 60,
      "inexact": 0,
      "operationalErrors": 0
    },
    {
      "collector": "vector",
      "runs": 60,
      "exactSourceBounded": 0,
      "inexact": 60,
      "operationalErrors": 0
    }
  ]
}


==> anc/logdeck-recovery-artifact-20260802/results/best-effort-vector-control.json <==
{
  "schemaVersion": 2,
  "runId": "20260728T023616-853570",
  "startedAt": "2026-07-28T02:36:16.02185053Z",
  "finishedAt": "2026-07-28T02:51:17.348019976Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "24.0.9",
    "dockerServerVersion": "24.0.9",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "5.15.0-118-generic"
  },
  "config": {
    "collectors": [
      "logdeck",
      "vector"
    ],
    "scenarios": [
      "startup-race",
      "exit-burst",
      "collector-restart",
      "collector-crash",
      "fast-same-id-restart",
      "source-horizon"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research:independent-docker24",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "<absolute-path-redacted>/main-matrix",
    "randomizeFaultBoundary": true,
    "seed": 20260727,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260728T023616-853570.logdeck.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2822,
      "immediateTotal": 2822,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 979.507,
      "convergenceMs": 1716.007,
      "observationMs": 2970.58
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260728T023616-853570.logdeck.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2488,
      "immediateTotal": 2488,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 943.78,
      "convergenceMs": 1660.35,
      "observationMs": 2983.478
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260728T023616-853570.logdeck.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3880,
      "immediateTotal": 3880,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 927.738,
      "convergenceMs": 1847.932,
      "observationMs": 2892.639
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260728T023616-853570.logdeck.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1992,
      "immediateTotal": 1992,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 857.099,
      "convergenceMs": 1494.978,
      "observationMs": 2880.725
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260728T023616-853570.logdeck.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1991,
      "immediateTotal": 1991,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 936.524,
      "convergenceMs": 1567.192,
      "observationMs": 2944.144
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260728T023616-853570.logdeck.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3401,
      "immediateTotal": 3401,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 943.11,
      "convergenceMs": 1808.111,
      "observationMs": 2887.355
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260728T023616-853570.logdeck.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2508,
      "immediateTotal": 2508,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1008.119,
      "convergenceMs": 1729.758,
      "observationMs": 3035.091
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260728T023616-853570.logdeck.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3283,
      "immediateTotal": 3283,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 945.365,
      "convergenceMs": 1768.638,
      "observationMs": 2949.287
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260728T023616-853570.logdeck.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4315,
      "immediateTotal": 4315,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 965.242,
      "convergenceMs": 2025.634,
      "observationMs": 2921.327
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260728T023616-853570.logdeck.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1987,
      "immediateTotal": 1987,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1011.47,
      "convergenceMs": 1613.099,
      "observationMs": 2980.239
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1315,
      "immediateTotal": 1315,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 757.523,
      "convergenceMs": 2081.891,
      "observationMs": 3622.312
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1858,
      "immediateTotal": 1858,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 873.159,
      "convergenceMs": 2349.436,
      "observationMs": 3712.055
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1157,
      "immediateTotal": 1157,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 796.555,
      "convergenceMs": 2006.106,
      "observationMs": 3599.72
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1973,
      "immediateTotal": 1973,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 848.204,
      "convergenceMs": 2563.452,
      "observationMs": 3906.579
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2255,
      "immediateTotal": 2255,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 861.49,
      "convergenceMs": 1637.36,
      "observationMs": 3014.662
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1659,
      "immediateTotal": 1659,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 867.218,
      "convergenceMs": 2272.981,
      "observationMs": 3706.706
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1963,
      "immediateTotal": 1963,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 873.561,
      "convergenceMs": 2386.459,
      "observationMs": 2911.372
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1610,
      "immediateTotal": 1610,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 775.822,
      "convergenceMs": 2279.204,
      "observationMs": 3770.595
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1531,
      "immediateTotal": 1531,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 813.083,
      "convergenceMs": 2303.303,
      "observationMs": 3789.885
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260728T023616-853570.logdeck.exit-burst.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.exit-burst.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.exit-burst.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1405,
      "immediateTotal": 1405,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 819.947,
      "convergenceMs": 2167.315,
      "observationMs": 3630.168
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.1.log"
      ],
      "faultAt": 1243,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1243,
      "immediateTotal": 1243,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2012.959,
      "convergenceMs": 2353.688,
      "observationMs": 3926.655
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.2.log"
      ],
      "faultAt": 3246,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3246,
      "immediateTotal": 3246,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3339.212,
      "convergenceMs": 2604.073,
      "observationMs": 3788.661
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.3.log"
      ],
      "faultAt": 1166,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1166,
      "immediateTotal": 1166,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1903.734,
      "convergenceMs": 2135.464,
      "observationMs": 3800.291
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.4.log"
      ],
      "faultAt": 2989,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2989,
      "immediateTotal": 2989,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2800.844,
      "convergenceMs": 2464.241,
      "observationMs": 3648.867
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.5.log"
      ],
      "faultAt": 2548,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2548,
      "immediateTotal": 2548,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2486.826,
      "convergenceMs": 2267.643,
      "observationMs": 3547.375
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.6.log"
      ],
      "faultAt": 1529,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1529,
      "immediateTotal": 1529,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2012.439,
      "convergenceMs": 2587.068,
      "observationMs": 4154.401
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.7.log"
      ],
      "faultAt": 1837,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1837,
      "immediateTotal": 1837,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2475.811,
      "convergenceMs": 2047.061,
      "observationMs": 3496.733
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.8.log"
      ],
      "faultAt": 2438,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2438,
      "immediateTotal": 2438,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2727.499,
      "convergenceMs": 2154.801,
      "observationMs": 3541.03
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.9.log"
      ],
      "faultAt": 1151,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1151,
      "immediateTotal": 1151,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2129.984,
      "convergenceMs": 2182.677,
      "observationMs": 3832.371
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260728T023616-853570.logdeck.collector-restart.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-restart.10.log"
      ],
      "faultAt": 2619,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2619,
      "immediateTotal": 2619,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2669.804,
      "convergenceMs": 2233.001,
      "observationMs": 3506.162
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 1,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.1.log"
      ],
      "faultAt": 1295,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1295,
      "immediateTotal": 1295,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1972.077,
      "convergenceMs": 2246.447,
      "observationMs": 3850.615
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 2,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.2.log"
      ],
      "faultAt": 3714,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3714,
      "immediateTotal": 3714,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2973.575,
      "convergenceMs": 2632.794,
      "observationMs": 3719.919
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 3,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.3.log"
      ],
      "faultAt": 1131,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1131,
      "immediateTotal": 1131,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1896.027,
      "convergenceMs": 2205.583,
      "observationMs": 3798.304
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 4,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.4.log"
      ],
      "faultAt": 2586,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2586,
      "immediateTotal": 2586,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2543.005,
      "convergenceMs": 2082.815,
      "observationMs": 3401.235
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 5,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.5.log"
      ],
      "faultAt": 3703,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3703,
      "immediateTotal": 3703,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2858.78,
      "convergenceMs": 2770.238,
      "observationMs": 3850.847
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 6,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.6.log"
      ],
      "faultAt": 2966,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2966,
      "immediateTotal": 2966,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2821.465,
      "convergenceMs": 2355.673,
      "observationMs": 3661.051
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 7,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.7.log"
      ],
      "faultAt": 1842,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1842,
      "immediateTotal": 1842,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2080.291,
      "convergenceMs": 2871.659,
      "observationMs": 4331.961
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 8,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.8.log"
      ],
      "faultAt": 2044,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2044,
      "immediateTotal": 2044,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2730.628,
      "convergenceMs": 2891.987,
      "observationMs": 4311.989
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 9,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.9.log"
      ],
      "faultAt": 2342,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2342,
      "immediateTotal": 2342,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2444.887,
      "convergenceMs": 2074.621,
      "observationMs": 3389.945
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 10,
      "runToken": "20260728T023616-853570.logdeck.collector-crash.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.collector-crash.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.collector-crash.10.log"
      ],
      "faultAt": 1312,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1312,
      "immediateTotal": 1312,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2154.71,
      "convergenceMs": 2439.698,
      "observationMs": 3983.895
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 1,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.1.log"
      ],
      "faultAt": 3995,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3515,
      "immediateTotal": 3515,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1259.178,
      "convergenceMs": 2877.068,
      "observationMs": 3963.778
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 2,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.2.log"
      ],
      "faultAt": 2612,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3697,
      "immediateTotal": 3697,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1267.937,
      "convergenceMs": 1869.289,
      "observationMs": 2980.447
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 3,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.3.log"
      ],
      "faultAt": 3367,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3631,
      "immediateTotal": 3631,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1233.775,
      "convergenceMs": 2791.709,
      "observationMs": 3948.54
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 4,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.4.log"
      ],
      "faultAt": 3755,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3472,
      "immediateTotal": 3472,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1256.346,
      "convergenceMs": 2862.931,
      "observationMs": 4003.665
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 5,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.5.log"
      ],
      "faultAt": 3408,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2959,
      "immediateTotal": 2959,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1229.119,
      "convergenceMs": 2586.756,
      "observationMs": 3822.027
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 6,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.6.log"
      ],
      "faultAt": 2850,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3541,
      "immediateTotal": 3541,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1190.822,
      "convergenceMs": 2863.271,
      "observationMs": 3956.523
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 7,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.7.log"
      ],
      "faultAt": 3170,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4106,
      "immediateTotal": 4106,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1277.243,
      "convergenceMs": 2039.752,
      "observationMs": 2119.954
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 8,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.8.log"
      ],
      "faultAt": 3470,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3749,
      "immediateTotal": 3749,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1298.623,
      "convergenceMs": 1906.69,
      "observationMs": 3010.299
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 9,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.9.log"
      ],
      "faultAt": 3419,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2954,
      "immediateTotal": 2954,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1225.454,
      "convergenceMs": 2748.607,
      "observationMs": 3047.354
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "fast-same-id-restart",
      "trial": 10,
      "runToken": "20260728T023616-853570.logdeck.fast-same-id-restart.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.fast-same-id-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.fast-same-id-restart.10.log"
      ],
      "faultAt": 1164,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2733,
      "immediateTotal": 2733,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1230.226,
      "convergenceMs": 1754.812,
      "observationMs": 3010.809
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 1,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 897.482,
      "convergenceMs": 28.79,
      "observationMs": 1053.311
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 2,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 877.972,
      "convergenceMs": 27.651,
      "observationMs": 1052.795
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 3,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 880.106,
      "convergenceMs": 25.533,
      "observationMs": 1052.564
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 4,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 843.729,
      "convergenceMs": 23.741,
      "observationMs": 1051.902
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 5,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 831.922,
      "convergenceMs": 23.433,
      "observationMs": 1053.441
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 6,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 893.537,
      "convergenceMs": 25.749,
      "observationMs": 1053.589
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 7,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 846.448,
      "convergenceMs": 177.224,
      "observationMs": 1203.447
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 8,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 860.395,
      "convergenceMs": 27.588,
      "observationMs": 1053.192
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 9,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 880.105,
      "convergenceMs": 27.64,
      "observationMs": 1053.047
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "source-horizon",
      "trial": 10,
      "runToken": "20260728T023616-853570.logdeck.source-horizon.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T023616-853570.logdeck.source-horizon.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.logdeck.source-horizon.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 910.169,
      "convergenceMs": 26.287,
      "observationMs": 1053.04
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260728T023616-853570.vector.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3226,
      "immediateTotal": 3226,
      "finalUnique": 3226,
      "finalTotal": 3226,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1774,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-1774"
        ]
      },
      "retainedMissing": 1774,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2414.199,
      "convergenceMs": 6033.424,
      "observationMs": 6033.424
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260728T023616-853570.vector.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2928,
      "immediateTotal": 2929,
      "finalUnique": 2928,
      "finalTotal": 2929,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2072,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-2072"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 2072,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2466.154,
      "convergenceMs": 6038.947,
      "observationMs": 6038.947
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260728T023616-853570.vector.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1662,
      "immediateTotal": 1663,
      "finalUnique": 1662,
      "finalTotal": 1663,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3338,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-3338"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 3338,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2433.976,
      "convergenceMs": 6025.629,
      "observationMs": 6025.629
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260728T023616-853570.vector.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1508,
      "immediateTotal": 1509,
      "finalUnique": 1508,
      "finalTotal": 1509,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3492,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-3492"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 3492,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2396.652,
      "convergenceMs": 6017.614,
      "observationMs": 6017.614
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260728T023616-853570.vector.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1501,
      "immediateTotal": 1501,
      "finalUnique": 1501,
      "finalTotal": 1501,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3499,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-3499"
        ]
      },
      "retainedMissing": 3499,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2369.058,
      "convergenceMs": 6017.797,
      "observationMs": 6017.797
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260728T023616-853570.vector.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2716,
      "immediateTotal": 2716,
      "finalUnique": 2716,
      "finalTotal": 2716,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2284,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-2284"
        ]
      },
      "retainedMissing": 2284,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2380.649,
      "convergenceMs": 6029.226,
      "observationMs": 6029.226
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260728T023616-853570.vector.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3541,
      "immediateTotal": 3541,
      "finalUnique": 3541,
      "finalTotal": 3541,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1459,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-1459"
        ]
      },
      "retainedMissing": 1459,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2482.385,
      "convergenceMs": 6040.983,
      "observationMs": 6040.983
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260728T023616-853570.vector.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2717,
      "immediateTotal": 2717,
      "finalUnique": 2717,
      "finalTotal": 2717,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2283,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-2283"
        ]
      },
      "retainedMissing": 2283,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2405.141,
      "convergenceMs": 6030.615,
      "observationMs": 6030.615
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260728T023616-853570.vector.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1944,
      "immediateTotal": 1945,
      "finalUnique": 1944,
      "finalTotal": 1945,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3056,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-3056"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 3056,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2361.467,
      "convergenceMs": 6021.351,
      "observationMs": 6021.351
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260728T023616-853570.vector.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2032,
      "immediateTotal": 2033,
      "finalUnique": 2032,
      "finalTotal": 2033,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2968,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-2968"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 2968,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2407.446,
      "convergenceMs": 6025.244,
      "observationMs": 6025.244
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260728T023616-853570.vector.exit-burst.1",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2279.677,
      "convergenceMs": 6049.068,
      "observationMs": 6049.068
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260728T023616-853570.vector.exit-burst.2",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2305.102,
      "convergenceMs": 6054.699,
      "observationMs": 6054.699
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260728T023616-853570.vector.exit-burst.3",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2319.634,
      "convergenceMs": 6054.025,
      "observationMs": 6054.025
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260728T023616-853570.vector.exit-burst.4",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2298.744,
      "convergenceMs": 6072.518,
      "observationMs": 6072.518
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260728T023616-853570.vector.exit-burst.5",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2320.666,
      "convergenceMs": 6051.708,
      "observationMs": 6051.708
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260728T023616-853570.vector.exit-burst.6",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2260.564,
      "convergenceMs": 6052.593,
      "observationMs": 6052.593
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260728T023616-853570.vector.exit-burst.7",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2303.93,
      "convergenceMs": 6052.892,
      "observationMs": 6052.892
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260728T023616-853570.vector.exit-burst.8",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2273.035,
      "convergenceMs": 6052.812,
      "observationMs": 6052.812
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260728T023616-853570.vector.exit-burst.9",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2321.833,
      "convergenceMs": 6052.219,
      "observationMs": 6052.219
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260728T023616-853570.vector.exit-burst.10",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.exit-burst.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.exit-burst.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5001,
      "finalUnique": 5000,
      "finalTotal": 5001,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 1,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2341.902,
      "convergenceMs": 6051.888,
      "observationMs": 6051.888
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260728T023616-853570.vector.collector-restart.1",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.1.log"
      ],
      "faultAt": 1243,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1243,
      "immediateTotal": 1243,
      "finalUnique": 1243,
      "finalTotal": 1243,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3757,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1244-5000"
        ]
      },
      "retainedMissing": 3757,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4346.981,
      "convergenceMs": 6016.333,
      "observationMs": 6016.333
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260728T023616-853570.vector.collector-restart.2",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.2.log"
      ],
      "faultAt": 3246,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3246,
      "immediateTotal": 3246,
      "finalUnique": 3246,
      "finalTotal": 3246,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1754,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3247-5000"
        ]
      },
      "retainedMissing": 1754,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4565.283,
      "convergenceMs": 6049.169,
      "observationMs": 6049.169
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260728T023616-853570.vector.collector-restart.3",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.3.log"
      ],
      "faultAt": 1166,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1166,
      "immediateTotal": 1166,
      "finalUnique": 1166,
      "finalTotal": 1166,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3834,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1167-5000"
        ]
      },
      "retainedMissing": 3834,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4442.365,
      "convergenceMs": 6013.704,
      "observationMs": 6013.704
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260728T023616-853570.vector.collector-restart.4",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.4.log"
      ],
      "faultAt": 2989,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2989,
      "immediateTotal": 2989,
      "finalUnique": 2989,
      "finalTotal": 2989,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2011,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2990-5000"
        ]
      },
      "retainedMissing": 2011,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4442.387,
      "convergenceMs": 6032.866,
      "observationMs": 6032.866
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260728T023616-853570.vector.collector-restart.5",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.5.log"
      ],
      "faultAt": 2548,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2548,
      "immediateTotal": 2548,
      "finalUnique": 2548,
      "finalTotal": 2548,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2452,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2549-5000"
        ]
      },
      "retainedMissing": 2452,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4439.911,
      "convergenceMs": 6030.837,
      "observationMs": 6030.837
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260728T023616-853570.vector.collector-restart.6",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.6.log"
      ],
      "faultAt": 1529,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1529,
      "immediateTotal": 1529,
      "finalUnique": 1529,
      "finalTotal": 1529,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3471,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1530-5000"
        ]
      },
      "retainedMissing": 3471,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4366.95,
      "convergenceMs": 6018.198,
      "observationMs": 6018.198
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260728T023616-853570.vector.collector-restart.7",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.7.log"
      ],
      "faultAt": 1837,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1837,
      "immediateTotal": 1837,
      "finalUnique": 1837,
      "finalTotal": 1837,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3163,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1838-5000"
        ]
      },
      "retainedMissing": 3163,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4505.292,
      "convergenceMs": 6020.563,
      "observationMs": 6020.563
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260728T023616-853570.vector.collector-restart.8",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.8.log"
      ],
      "faultAt": 2438,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2438,
      "immediateTotal": 2438,
      "finalUnique": 2438,
      "finalTotal": 2438,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2562,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2439-5000"
        ]
      },
      "retainedMissing": 2562,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4446.924,
      "convergenceMs": 6030.888,
      "observationMs": 6030.888
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260728T023616-853570.vector.collector-restart.9",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.9.log"
      ],
      "faultAt": 1151,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1151,
      "immediateTotal": 1151,
      "finalUnique": 1151,
      "finalTotal": 1151,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3849,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1152-5000"
        ]
      },
      "retainedMissing": 3849,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4379.151,
      "convergenceMs": 6016.711,
      "observationMs": 6016.711
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260728T023616-853570.vector.collector-restart.10",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-restart.10.log"
      ],
      "faultAt": 2619,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2619,
      "immediateTotal": 2619,
      "finalUnique": 2619,
      "finalTotal": 2619,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2381,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2620-5000"
        ]
      },
      "retainedMissing": 2381,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4558.542,
      "convergenceMs": 6030.916,
      "observationMs": 6030.916
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 1,
      "runToken": "20260728T023616-853570.vector.collector-crash.1",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.1.log"
      ],
      "faultAt": 1295,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1295,
      "immediateTotal": 1295,
      "finalUnique": 1295,
      "finalTotal": 1295,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3705,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1296-5000"
        ]
      },
      "retainedMissing": 3705,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4518.6,
      "convergenceMs": 6014.153,
      "observationMs": 6014.153
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 2,
      "runToken": "20260728T023616-853570.vector.collector-crash.2",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.2.log"
      ],
      "faultAt": 3714,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3714,
      "immediateTotal": 3714,
      "finalUnique": 3714,
      "finalTotal": 3714,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1286,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3715-5000"
        ]
      },
      "retainedMissing": 1286,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4586.186,
      "convergenceMs": 6042.28,
      "observationMs": 6042.28
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 3,
      "runToken": "20260728T023616-853570.vector.collector-crash.3",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.3.log"
      ],
      "faultAt": 1131,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1131,
      "immediateTotal": 1131,
      "finalUnique": 1131,
      "finalTotal": 1131,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3869,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1132-5000"
        ]
      },
      "retainedMissing": 3869,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4506.898,
      "convergenceMs": 6020.608,
      "observationMs": 6020.608
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 4,
      "runToken": "20260728T023616-853570.vector.collector-crash.4",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.4.log"
      ],
      "faultAt": 2586,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2586,
      "immediateTotal": 2586,
      "finalUnique": 2586,
      "finalTotal": 2586,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2414,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2587-5000"
        ]
      },
      "retainedMissing": 2414,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4505.983,
      "convergenceMs": 6029.548,
      "observationMs": 6029.548
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 5,
      "runToken": "20260728T023616-853570.vector.collector-crash.5",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.5.log"
      ],
      "faultAt": 3703,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3703,
      "immediateTotal": 3703,
      "finalUnique": 3703,
      "finalTotal": 3703,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1297,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3704-5000"
        ]
      },
      "retainedMissing": 1297,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4475.919,
      "convergenceMs": 6042.263,
      "observationMs": 6042.263
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 6,
      "runToken": "20260728T023616-853570.vector.collector-crash.6",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.6.log"
      ],
      "faultAt": 2966,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2966,
      "immediateTotal": 2966,
      "finalUnique": 2966,
      "finalTotal": 2966,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2034,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2967-5000"
        ]
      },
      "retainedMissing": 2034,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4540.681,
      "convergenceMs": 6031.212,
      "observationMs": 6031.212
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 7,
      "runToken": "20260728T023616-853570.vector.collector-crash.7",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.7.log"
      ],
      "faultAt": 1842,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1842,
      "immediateTotal": 1842,
      "finalUnique": 1842,
      "finalTotal": 1842,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3158,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1843-5000"
        ]
      },
      "retainedMissing": 3158,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4516.689,
      "convergenceMs": 6022.913,
      "observationMs": 6022.913
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 8,
      "runToken": "20260728T023616-853570.vector.collector-crash.8",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.8.log"
      ],
      "faultAt": 2044,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2044,
      "immediateTotal": 2044,
      "finalUnique": 2044,
      "finalTotal": 2044,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2956,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2045-5000"
        ]
      },
      "retainedMissing": 2956,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4523.295,
      "convergenceMs": 6028.229,
      "observationMs": 6028.229
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 9,
      "runToken": "20260728T023616-853570.vector.collector-crash.9",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.9.log"
      ],
      "faultAt": 2342,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2342,
      "immediateTotal": 2342,
      "finalUnique": 2342,
      "finalTotal": 2342,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2658,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2343-5000"
        ]
      },
      "retainedMissing": 2658,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4517.803,
      "convergenceMs": 6026.211,
      "observationMs": 6026.211
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "collector-crash",
      "trial": 10,
      "runToken": "20260728T023616-853570.vector.collector-crash.10",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.collector-crash.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.collector-crash.10.log"
      ],
      "faultAt": 1312,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1312,
      "immediateTotal": 1312,
      "finalUnique": 1312,
      "finalTotal": 1312,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3688,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1313-5000"
        ]
      },
      "retainedMissing": 3688,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 4403.224,
      "convergenceMs": 6015.98,
      "observationMs": 6015.98
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 1,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.1",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.1.log"
      ],
      "faultAt": 3995,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:3995",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2705.368,
      "convergenceMs": 6062.521,
      "observationMs": 6062.521
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 2,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.2",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.2.log"
      ],
      "faultAt": 2612,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:2612",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2715.386,
      "convergenceMs": 6057.763,
      "observationMs": 6057.763
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 3,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.3",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.3.log"
      ],
      "faultAt": 3367,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:3367",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2691.944,
      "convergenceMs": 6053.002,
      "observationMs": 6053.002
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 4,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.4",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.4.log"
      ],
      "faultAt": 3755,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:3755",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2685.107,
      "convergenceMs": 6054.916,
      "observationMs": 6054.916
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 5,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.5",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.5.log"
      ],
      "faultAt": 3408,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:3408",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2645.742,
      "convergenceMs": 6058.272,
      "observationMs": 6058.272
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 6,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.6",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.6.log"
      ],
      "faultAt": 2850,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:2850",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2672.702,
      "convergenceMs": 6062.965,
      "observationMs": 6062.965
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 7,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.7",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.7.log"
      ],
      "faultAt": 3170,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:3170",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2742.153,
      "convergenceMs": 6056.439,
      "observationMs": 6056.439
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 8,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.8",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.8.log"
      ],
      "faultAt": 3470,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:3470",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2692.454,
      "convergenceMs": 6054.895,
      "observationMs": 6054.895
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 9,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.9",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.9.log"
      ],
      "faultAt": 3419,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:3419",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2695.54,
      "convergenceMs": 6061.34,
      "observationMs": 6061.34
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "fast-same-id-restart",
      "trial": 10,
      "runToken": "20260728T023616-853570.vector.fast-same-id-restart.10",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.fast-same-id-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.fast-same-id-restart.10.log"
      ],
      "faultAt": 1164,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5002,
      "finalUnique": 5000,
      "finalTotal": 5002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:1164",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2657.945,
      "convergenceMs": 6053.673,
      "observationMs": 6053.673
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 1,
      "runToken": "20260728T023616-853570.vector.source-horizon.1",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2335.428,
      "convergenceMs": 6001.065,
      "observationMs": 6001.065
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 2,
      "runToken": "20260728T023616-853570.vector.source-horizon.2",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2369.844,
      "convergenceMs": 6000.825,
      "observationMs": 6000.825
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 3,
      "runToken": "20260728T023616-853570.vector.source-horizon.3",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2372.767,
      "convergenceMs": 6000.911,
      "observationMs": 6000.911
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 4,
      "runToken": "20260728T023616-853570.vector.source-horizon.4",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2321.173,
      "convergenceMs": 6000.247,
      "observationMs": 6000.247
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 5,
      "runToken": "20260728T023616-853570.vector.source-horizon.5",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2317.617,
      "convergenceMs": 6001.047,
      "observationMs": 6001.047
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 6,
      "runToken": "20260728T023616-853570.vector.source-horizon.6",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2350.723,
      "convergenceMs": 6000.404,
      "observationMs": 6000.404
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 7,
      "runToken": "20260728T023616-853570.vector.source-horizon.7",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2355.8,
      "convergenceMs": 6001.106,
      "observationMs": 6001.106
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 8,
      "runToken": "20260728T023616-853570.vector.source-horizon.8",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2422.33,
      "convergenceMs": 6000.435,
      "observationMs": 6000.435
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 9,
      "runToken": "20260728T023616-853570.vector.source-horizon.9",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2469.232,
      "convergenceMs": 6001.005,
      "observationMs": 6001.005
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "source-horizon",
      "trial": 10,
      "runToken": "20260728T023616-853570.vector.source-horizon.10",
      "artifactsPath": "<absolute-path-redacted>/vector-20260728T023616-853570.vector.source-horizon.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T023616-853570.vector.source-horizon.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 2,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2318.665,
      "convergenceMs": 6001.116,
      "observationMs": 6001.116
    }
  ],
  "summary": {
    "runs": 120,
    "exactGenerated": 50,
    "exactSourceBounded": 60,
    "incomplete": 60,
    "operationalErrors": 0,
    "sourceLimited": 20
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/container-removal.json <==
{
  "schemaVersion": 2,
  "runId": "20260802T002937-939651",
  "startedAt": "2026-08-02T00:29:37.147937651Z",
  "finishedAt": "2026-08-02T00:33:20.066126993Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.1.3",
    "dockerServerVersion": "29.1.3",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck",
      "alloy"
    ],
    "scenarios": [
      "container-removal"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "targetAttachSettleMs": 500,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research-ablation:58b3e4b",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "alloyImage": "grafana/alloy:v1.18.0",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "randomizeFaultBoundary": true,
    "seed": 20260801,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 1,
      "runToken": "20260802T002937-939651.logdeck.container-removal.1",
      "faultAt": 3456,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 3456,
      "immediateTotal": 3456,
      "finalUnique": 3456,
      "finalTotal": 3456,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1544,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3457-5000"
        ]
      },
      "retainedMissing": 1544,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2515.911,
      "convergenceMs": 6180.127,
      "observationMs": 6180.127
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 2,
      "runToken": "20260802T002937-939651.logdeck.container-removal.2",
      "faultAt": 3931,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 3931,
      "immediateTotal": 3931,
      "finalUnique": 3931,
      "finalTotal": 3931,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1069,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3932-5000"
        ]
      },
      "retainedMissing": 1069,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2554.387,
      "convergenceMs": 6072.471,
      "observationMs": 6072.471
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 3,
      "runToken": "20260802T002937-939651.logdeck.container-removal.3",
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2968,
      "immediateTotal": 2968,
      "finalUnique": 2968,
      "finalTotal": 2968,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2032,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2969-5000"
        ]
      },
      "retainedMissing": 2032,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2341.648,
      "convergenceMs": 6054.113,
      "observationMs": 6054.113
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 4,
      "runToken": "20260802T002937-939651.logdeck.container-removal.4",
      "faultAt": 2294,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2294,
      "immediateTotal": 2294,
      "finalUnique": 2294,
      "finalTotal": 2294,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2706,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2295-5000"
        ]
      },
      "retainedMissing": 2706,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2057.854,
      "convergenceMs": 6183.628,
      "observationMs": 6183.628
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 5,
      "runToken": "20260802T002937-939651.logdeck.container-removal.5",
      "faultAt": 1244,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 1244,
      "immediateTotal": 1244,
      "finalUnique": 1244,
      "finalTotal": 1244,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3756,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1245-5000"
        ]
      },
      "retainedMissing": 3756,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1826.383,
      "convergenceMs": 6123.348,
      "observationMs": 6123.348
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 6,
      "runToken": "20260802T002937-939651.logdeck.container-removal.6",
      "faultAt": 2369,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2369,
      "immediateTotal": 2369,
      "finalUnique": 2369,
      "finalTotal": 2369,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2631,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2370-5000"
        ]
      },
      "retainedMissing": 2631,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2165.984,
      "convergenceMs": 6085.826,
      "observationMs": 6085.826
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 7,
      "runToken": "20260802T002937-939651.logdeck.container-removal.7",
      "faultAt": 2674,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2674,
      "immediateTotal": 2674,
      "finalUnique": 2674,
      "finalTotal": 2674,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2326,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2675-5000"
        ]
      },
      "retainedMissing": 2326,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2246.216,
      "convergenceMs": 6292.563,
      "observationMs": 6292.563
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 8,
      "runToken": "20260802T002937-939651.logdeck.container-removal.8",
      "faultAt": 2374,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2374,
      "immediateTotal": 2374,
      "finalUnique": 2374,
      "finalTotal": 2374,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2626,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2375-5000"
        ]
      },
      "retainedMissing": 2626,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2142.777,
      "convergenceMs": 6009.608,
      "observationMs": 6009.608
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 9,
      "runToken": "20260802T002937-939651.logdeck.container-removal.9",
      "faultAt": 3219,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 3219,
      "immediateTotal": 3219,
      "finalUnique": 3219,
      "finalTotal": 3219,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1781,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3220-5000"
        ]
      },
      "retainedMissing": 1781,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2601.221,
      "convergenceMs": 6064.579,
      "observationMs": 6064.579
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "container-removal",
      "trial": 10,
      "runToken": "20260802T002937-939651.logdeck.container-removal.10",
      "faultAt": 3522,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 3522,
      "immediateTotal": 3522,
      "finalUnique": 3522,
      "finalTotal": 3522,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1478,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3523-5000"
        ]
      },
      "retainedMissing": 1478,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 3050.215,
      "convergenceMs": 6109.424,
      "observationMs": 6109.424
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 1,
      "runToken": "20260802T002937-939651.alloy.container-removal.1",
      "faultAt": 3456,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 3456,
      "immediateTotal": 3456,
      "finalUnique": 3456,
      "finalTotal": 3456,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1544,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3457-5000"
        ]
      },
      "retainedMissing": 1544,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 7759.512,
      "convergenceMs": 6048.136,
      "observationMs": 6048.136
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 2,
      "runToken": "20260802T002937-939651.alloy.container-removal.2",
      "faultAt": 3931,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 3931,
      "immediateTotal": 3931,
      "finalUnique": 3931,
      "finalTotal": 3931,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1069,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3932-5000"
        ]
      },
      "retainedMissing": 1069,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6778.499,
      "convergenceMs": 6050.365,
      "observationMs": 6050.365
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 3,
      "runToken": "20260802T002937-939651.alloy.container-removal.3",
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2968,
      "immediateTotal": 2968,
      "finalUnique": 2968,
      "finalTotal": 2968,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2032,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2969-5000"
        ]
      },
      "retainedMissing": 2032,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 7058.724,
      "convergenceMs": 6048.156,
      "observationMs": 6048.156
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 4,
      "runToken": "20260802T002937-939651.alloy.container-removal.4",
      "faultAt": 2294,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2294,
      "immediateTotal": 2294,
      "finalUnique": 2294,
      "finalTotal": 2294,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2706,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2295-5000"
        ]
      },
      "retainedMissing": 2706,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6832.243,
      "convergenceMs": 6043.886,
      "observationMs": 6043.886
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 5,
      "runToken": "20260802T002937-939651.alloy.container-removal.5",
      "faultAt": 1244,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 1244,
      "immediateTotal": 1244,
      "finalUnique": 1244,
      "finalTotal": 1244,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3756,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1245-5000"
        ]
      },
      "retainedMissing": 3756,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6774.601,
      "convergenceMs": 6052.361,
      "observationMs": 6052.361
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 6,
      "runToken": "20260802T002937-939651.alloy.container-removal.6",
      "faultAt": 2369,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2369,
      "immediateTotal": 2369,
      "finalUnique": 2369,
      "finalTotal": 2369,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2631,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2370-5000"
        ]
      },
      "retainedMissing": 2631,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6782.248,
      "convergenceMs": 6056.491,
      "observationMs": 6056.491
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 7,
      "runToken": "20260802T002937-939651.alloy.container-removal.7",
      "faultAt": 2674,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2674,
      "immediateTotal": 2674,
      "finalUnique": 2674,
      "finalTotal": 2674,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2326,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2675-5000"
        ]
      },
      "retainedMissing": 2326,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6872.323,
      "convergenceMs": 6057.73,
      "observationMs": 6057.73
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 8,
      "runToken": "20260802T002937-939651.alloy.container-removal.8",
      "faultAt": 2374,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 2374,
      "immediateTotal": 2374,
      "finalUnique": 2374,
      "finalTotal": 2374,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2626,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2375-5000"
        ]
      },
      "retainedMissing": 2626,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6859.089,
      "convergenceMs": 6051.847,
      "observationMs": 6051.847
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 9,
      "runToken": "20260802T002937-939651.alloy.container-removal.9",
      "faultAt": 3219,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 3219,
      "immediateTotal": 3219,
      "finalUnique": 3219,
      "finalTotal": 3219,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1781,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3220-5000"
        ]
      },
      "retainedMissing": 1781,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6829.593,
      "convergenceMs": 6058.81,
      "observationMs": 6058.81
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "container-removal",
      "trial": 10,
      "runToken": "20260802T002937-939651.alloy.container-removal.10",
      "faultAt": 3522,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "sourceRemoved": true,
      "immediateUnique": 3522,
      "immediateTotal": 3522,
      "finalUnique": 3522,
      "finalTotal": 3522,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1478,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3523-5000"
        ]
      },
      "retainedMissing": 1478,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 7018.349,
      "convergenceMs": 6057.524,
      "observationMs": 6057.524
    }
  ],
  "summary": {
    "runs": 20,
    "exactGenerated": 0,
    "exactSourceBounded": 0,
    "incomplete": 20,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/daemon-restart.json <==
{
  "schemaVersion": 2,
  "runId": "20260802T002258-442659",
  "startedAt": "2026-08-02T00:22:58.859440284Z",
  "finishedAt": "2026-08-02T00:27:43.685569764Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.7.0",
    "dockerServerVersion": "29.7.0",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck",
      "alloy"
    ],
    "scenarios": [
      "daemon-restart"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "targetAttachSettleMs": 500,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research-ablation:58b3e4b",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "alloyImage": "grafana/alloy:v1.18.0",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "daemonRestartCommand": "<absolute-path-redacted>/restart-supervised-dockerd",
    "randomizeFaultBoundary": true,
    "seed": 20260801,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 1,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.1",
      "faultAt": 3944,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 11169.338,
      "convergenceMs": 843.33,
      "observationMs": 1600.859
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 2,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.2",
      "faultAt": 2470,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 10088.246,
      "convergenceMs": 935.521,
      "observationMs": 1640.649
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 3,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.3",
      "faultAt": 2504,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 10009.461,
      "convergenceMs": 836.278,
      "observationMs": 1590.425
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 4,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.4",
      "faultAt": 1359,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 9759.517,
      "convergenceMs": 819.335,
      "observationMs": 1583.673
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 5,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.5",
      "faultAt": 1302,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 9667.007,
      "convergenceMs": 820.852,
      "observationMs": 1582.777
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 6,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.6",
      "faultAt": 2733,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 9930.976,
      "convergenceMs": 815.347,
      "observationMs": 1583.563
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 7,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.7",
      "faultAt": 2746,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 10066.852,
      "convergenceMs": 822.456,
      "observationMs": 1574.006
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 8,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.8",
      "faultAt": 1567,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 9650.072,
      "convergenceMs": 808.915,
      "observationMs": 1559.087
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 9,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.9",
      "faultAt": 3232,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 10333.012,
      "convergenceMs": 843.292,
      "observationMs": 1604.738
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "daemon-restart",
      "trial": 10,
      "runToken": "20260802T002258-442659.logdeck.daemon-restart.10",
      "faultAt": 2854,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 10013.804,
      "convergenceMs": 823.509,
      "observationMs": 1579.074
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 1,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.1",
      "faultAt": 3944,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 15243.806,
      "convergenceMs": 104.904,
      "observationMs": 1103.15
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 2,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.2",
      "faultAt": 2470,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 14605.598,
      "convergenceMs": 94.063,
      "observationMs": 1105.142
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 3,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.3",
      "faultAt": 2504,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 14636.289,
      "convergenceMs": 99.255,
      "observationMs": 1105.292
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 4,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.4",
      "faultAt": 1359,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 14653.696,
      "convergenceMs": 111.477,
      "observationMs": 1098.94
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 5,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.5",
      "faultAt": 1302,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 14569.721,
      "convergenceMs": 96.503,
      "observationMs": 1107.53
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 6,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.6",
      "faultAt": 2733,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 14921.073,
      "convergenceMs": 102.908,
      "observationMs": 1095.123
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 7,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.7",
      "faultAt": 2746,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 14688.447,
      "convergenceMs": 101.317,
      "observationMs": 1101.217
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 8,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.8",
      "faultAt": 1567,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 14673.214,
      "convergenceMs": 104.534,
      "observationMs": 1102.617
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 9,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.9",
      "faultAt": 3232,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 15154.008,
      "convergenceMs": 94.423,
      "observationMs": 1101.4
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "daemon-restart",
      "trial": 10,
      "runToken": "20260802T002258-442659.alloy.daemon-restart.10",
      "faultAt": 2854,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 14708.817,
      "convergenceMs": 122.192,
      "observationMs": 1096.38
    }
  ],
  "summary": {
    "runs": 20,
    "exactGenerated": 20,
    "exactSourceBounded": 20,
    "incomplete": 0,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/fluent-forward-exit-summary.json <==
{
  "schemaVersion": 1,
  "experiment": "fluent-bit-forward-exit-before-restart",
  "runs": 27,
  "operationalErrors": 0,
  "exact": 0,
  "expectedPrefixOnly": 27,
  "totalOracle": 27000,
  "totalFinal": 13500,
  "totalMissing": 13500,
  "totalDuplicates": 0,
  "totalMalformed": 0,
  "fluentBitVersions": [
    "Fluent Bit v5.0.9"
  ],
  "dockerVersions": [
    "29.1.3"
  ],
  "cells": [
    {
      "bufferLimit": 128,
      "faultAt": 200,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        200
      ],
      "missing": [
        800
      ]
    },
    {
      "bufferLimit": 128,
      "faultAt": 500,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        500
      ],
      "missing": [
        500
      ]
    },
    {
      "bufferLimit": 128,
      "faultAt": 800,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        800
      ],
      "missing": [
        200
      ]
    },
    {
      "bufferLimit": 1024,
      "faultAt": 200,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        200
      ],
      "missing": [
        800
      ]
    },
    {
      "bufferLimit": 1024,
      "faultAt": 500,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        500
      ],
      "missing": [
        500
      ]
    },
    {
      "bufferLimit": 1024,
      "faultAt": 800,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        800
      ],
      "missing": [
        200
      ]
    },
    {
      "bufferLimit": 1048576,
      "faultAt": 200,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        200
      ],
      "missing": [
        800
      ]
    },
    {
      "bufferLimit": 1048576,
      "faultAt": 500,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        500
      ],
      "missing": [
        500
      ]
    },
    {
      "bufferLimit": 1048576,
      "faultAt": 800,
      "runs": 3,
      "prefixOnly": 3,
      "finalUnique": [
        800
      ],
      "missing": [
        200
      ]
    }
  ]
}


==> anc/logdeck-recovery-artifact-20260802/results/fluent-forward-live-summary.json <==
{
  "schemaVersion": 1,
  "experiment": "fluent-bit-forward-live-producer-restart",
  "runs": 10,
  "exact": 10,
  "errors": [],
  "oracleUnique": [
    5000
  ],
  "finalUnique": [
    5000
  ],
  "totalMissing": 0,
  "totalDuplicates": 0,
  "totalMalformed": 0,
  "recoveryMs": {
    "values": [
      2636.704,
      2640.151,
      2641.952,
      2643.018,
      2645.825,
      2647.656,
      2649.328,
      2652.722,
      2756.859,
      2912.359
    ],
    "min": 2636.704,
    "median": 2646.7405,
    "mean": 2682.6574,
    "max": 2912.359
  },
  "workloadMs": {
    "min": 2523.411,
    "mean": 2758.2996,
    "max": 2957.794
  },
  "faultBoundaries": [
    1000,
    1400,
    1800,
    2200,
    2500,
    2800,
    3000,
    3200,
    3600,
    4000
  ],
  "fluentBitVersions": [
    "Fluent Bit v5.0.9"
  ],
  "dockerVersions": [
    "29.1.3"
  ],
  "reports": [
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json",
    "<absolute-path-redacted>/report.json"
  ]
}


==> anc/logdeck-recovery-artifact-20260802/results/identity-stress.json <==
{
  "schemaVersion": 2,
  "runId": "20260727T120602-120856",
  "startedAt": "2026-07-27T12:06:02.980119606Z",
  "finishedAt": "2026-07-27T12:10:37.96408001Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.6.2",
    "dockerServerVersion": "29.4.0",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck",
      "vector"
    ],
    "scenarios": [
      "stream-interleave",
      "concurrent-containers"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research:local",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "../results/artifacts-identity-stress-10trial-linux-container-20260727",
    "randomizeFaultBoundary": false,
    "seed": 1,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 1,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 62,
      "immediateTotal": 62,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 437.625,
      "convergenceMs": 2839.06,
      "observationMs": 3939.807
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 2,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 848.409,
      "convergenceMs": 2079.643,
      "observationMs": 3262.97
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 3,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 90,
      "immediateTotal": 90,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 450.377,
      "convergenceMs": 2027.688,
      "observationMs": 3244.557
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 4,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 172,
      "immediateTotal": 172,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 563.72,
      "convergenceMs": 2093.143,
      "observationMs": 3277.368
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 5,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 23,
      "immediateTotal": 23,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 545.74,
      "convergenceMs": 1817.41,
      "observationMs": 2959.645
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 6,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 59,
      "immediateTotal": 59,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 481.96,
      "convergenceMs": 1787.983,
      "observationMs": 3000.92
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 7,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 157,
      "immediateTotal": 157,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 493.539,
      "convergenceMs": 2103.716,
      "observationMs": 3238.856
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 8,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5,
      "immediateTotal": 5,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 472.701,
      "convergenceMs": 2021.624,
      "observationMs": 3196.752
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 9,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 15,
      "immediateTotal": 15,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 442.771,
      "convergenceMs": 1997.04,
      "observationMs": 3185.667
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "stream-interleave",
      "trial": 10,
      "runToken": "20260727T120602-120856.logdeck.stream-interleave.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.stream-interleave.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.stream-interleave.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 99,
      "immediateTotal": 99,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 433.706,
      "convergenceMs": 1660.529,
      "observationMs": 2865.087
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 1,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.1-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.1-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3897,
      "immediateTotal": 3897,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1086.288,
      "convergenceMs": 2169.075,
      "observationMs": 3276.194
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 2,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.2-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.2-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2802,
      "immediateTotal": 2802,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1013.876,
      "convergenceMs": 2020.443,
      "observationMs": 3345.083
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 3,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.3-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.3-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3133,
      "immediateTotal": 3133,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1317.275,
      "convergenceMs": 2302.206,
      "observationMs": 3551.958
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 4,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.4-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.4-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3690,
      "immediateTotal": 3690,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1223.819,
      "convergenceMs": 2245.199,
      "observationMs": 3345.312
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 5,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.5-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.5-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2855,
      "immediateTotal": 2855,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1062.461,
      "convergenceMs": 2003.324,
      "observationMs": 3247.705
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 6,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.6-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.6-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4356,
      "immediateTotal": 4356,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1113.761,
      "convergenceMs": 2305.717,
      "observationMs": 2817.123
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 7,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.7-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.7-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2875,
      "immediateTotal": 2875,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1152.559,
      "convergenceMs": 2399.04,
      "observationMs": 3795.658
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 8,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.8-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.8-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3030,
      "immediateTotal": 3030,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1106.505,
      "convergenceMs": 3039.403,
      "observationMs": 4302.716
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 9,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.9-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.9-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2521,
      "immediateTotal": 2521,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1273.198,
      "convergenceMs": 2160.18,
      "observationMs": 3455.576
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:1875c86b31fba159e9dfa715e023696c218c89bc6cc01599de6bebdefbc9b1d4",
      "scenario": "concurrent-containers",
      "trial": 10,
      "runToken": "20260727T120602-120856.logdeck.concurrent-containers.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T120602-120856.logdeck.concurrent-containers.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.10-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.logdeck.concurrent-containers.10-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2875,
      "immediateTotal": 2875,
      "finalUnique": 10000,
      "finalTotal": 10000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1056.864,
      "convergenceMs": 2161.802,
      "observationMs": 3465.543
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 1,
      "runToken": "20260727T120602-120856.vector.stream-interleave.1",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4931,
      "immediateTotal": 4932,
      "finalUnique": 4931,
      "finalTotal": 4932,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 69,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:114",
          "g1:120",
          "g1:169-170",
          "g1:325",
          "g1:417",
          "g1:438",
          "g1:444",
          "g1:448",
          "g1:455",
          "g1:495",
          "g1:552",
          "g1:643",
          "g1:652",
          "g1:662",
          "g1:666",
          "g1:833",
          "g1:951",
          "g1:959",
          "g1:1014",
          "g1:1055",
          "g1:1118",
          "g1:1185",
          "g1:1227",
          "g1:1323",
          "g1:1330",
          "g1:1337",
          "g1:1390",
          "g1:1613",
          "g1:1659",
          "g1:1671",
          "g1:1682",
          "g1:1806",
          "g1:1854",
          "g1:1861",
          "g1:1896",
          "g1:1914",
          "g1:1998",
          "g1:2055",
          "g1:2060",
          "g1:2115",
          "g1:2145",
          "g1:2190",
          "g1:2229",
          "g1:2679",
          "g1:2718",
          "g1:2728",
          "g1:2758",
          "g1:2893",
          "g1:2922",
          "g1:2974",
          "g1:3190",
          "g1:3222",
          "g1:3225",
          "g1:3237",
          "g1:3243",
          "g1:3268",
          "g1:3274",
          "g1:3315",
          "g1:3464",
          "g1:3515",
          "g1:3802",
          "g1:3970",
          "g1:3982",
          "g1:4012",
          "g1:4486",
          "g1:4763",
          "g1:4884",
          "g1:4923"
        ],
        "duplicateRanges": [
          "g1:4999"
        ]
      },
      "retainedMissing": 69,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1987.933,
      "convergenceMs": 6065.477,
      "observationMs": 6065.477
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 2,
      "runToken": "20260727T120602-120856.vector.stream-interleave.2",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4908,
      "immediateTotal": 4909,
      "finalUnique": 4908,
      "finalTotal": 4909,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 92,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:2",
          "g1:51",
          "g1:113",
          "g1:157",
          "g1:161",
          "g1:166",
          "g1:356",
          "g1:399",
          "g1:403",
          "g1:440",
          "g1:551",
          "g1:636",
          "g1:656",
          "g1:799",
          "g1:819",
          "g1:900",
          "g1:907",
          "g1:950",
          "g1:954",
          "g1:967",
          "g1:978",
          "g1:1061",
          "g1:1183",
          "g1:1326",
          "g1:1339",
          "g1:1350",
          "g1:1409-1410",
          "g1:1653",
          "g1:2163",
          "g1:2170",
          "g1:2173",
          "g1:2187",
          "g1:2233",
          "g1:2244",
          "g1:2267",
          "g1:2339",
          "g1:2556",
          "g1:2687",
          "g1:2898",
          "g1:3169",
          "g1:3172",
          "g1:3183",
          "g1:3192",
          "g1:3290",
          "g1:3304",
          "g1:3316",
          "g1:3357",
          "g1:3374",
          "g1:3377-3378",
          "g1:3412",
          "g1:3422",
          "g1:3426",
          "g1:3484",
          "g1:3565",
          "g1:3664",
          "g1:3713",
          "g1:3734",
          "g1:3780",
          "g1:3795",
          "g1:3806",
          "g1:3811",
          "g1:3854",
          "g1:3856",
          "g1:3873",
          "g1:3877",
          "g1:3890",
          "g1:3897",
          "g1:3905",
          "g1:4106",
          "g1:4125",
          "g1:4206",
          "g1:4215",
          "g1:4222",
          "g1:4224",
          "g1:4240",
          "g1:4244",
          "g1:4259",
          "g1:4293",
          "g1:4322",
          "g1:4518",
          "g1:4541",
          "g1:4546",
          "g1:4576",
          "g1:4644",
          "g1:4696",
          "g1:4731",
          "g1:4807",
          "g1:4814",
          "g1:4842",
          "g1:4892"
        ],
        "duplicateRanges": [
          "g1:4999"
        ]
      },
      "retainedMissing": 92,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2042.648,
      "convergenceMs": 6065.688,
      "observationMs": 6065.688
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 3,
      "runToken": "20260727T120602-120856.vector.stream-interleave.3",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4936,
      "immediateTotal": 4937,
      "finalUnique": 4936,
      "finalTotal": 4937,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 64,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:58",
          "g1:73",
          "g1:122",
          "g1:127",
          "g1:249",
          "g1:320",
          "g1:374",
          "g1:378",
          "g1:391",
          "g1:409",
          "g1:479",
          "g1:496",
          "g1:662",
          "g1:704",
          "g1:838",
          "g1:1054",
          "g1:1079",
          "g1:1129",
          "g1:1133",
          "g1:1192",
          "g1:1209",
          "g1:1229",
          "g1:1270",
          "g1:1700",
          "g1:1715",
          "g1:1944",
          "g1:2138",
          "g1:2162",
          "g1:2644",
          "g1:2741",
          "g1:2786",
          "g1:2873",
          "g1:2927",
          "g1:3115",
          "g1:3287",
          "g1:3561",
          "g1:3585",
          "g1:3687",
          "g1:3714",
          "g1:4063",
          "g1:4082",
          "g1:4099",
          "g1:4220",
          "g1:4242",
          "g1:4316",
          "g1:4355",
          "g1:4358",
          "g1:4360",
          "g1:4373",
          "g1:4424",
          "g1:4470",
          "g1:4568",
          "g1:4578",
          "g1:4585",
          "g1:4594",
          "g1:4629-4630",
          "g1:4635",
          "g1:4656",
          "g1:4747",
          "g1:4770",
          "g1:4858",
          "g1:4905",
          "g1:4995"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 64,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1954.614,
      "convergenceMs": 6055.338,
      "observationMs": 6055.338
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 4,
      "runToken": "20260727T120602-120856.vector.stream-interleave.4",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3862,
      "immediateTotal": 3862,
      "finalUnique": 4937,
      "finalTotal": 4938,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 63,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:235",
          "g1:356",
          "g1:420",
          "g1:423",
          "g1:455",
          "g1:507",
          "g1:774",
          "g1:812",
          "g1:843",
          "g1:926",
          "g1:939",
          "g1:1047",
          "g1:1301",
          "g1:1340",
          "g1:1627",
          "g1:1763",
          "g1:1929",
          "g1:1938",
          "g1:1955",
          "g1:1978",
          "g1:2036",
          "g1:2304",
          "g1:2317",
          "g1:2394",
          "g1:2508",
          "g1:2655",
          "g1:2765",
          "g1:2846",
          "g1:2849",
          "g1:2868",
          "g1:2899",
          "g1:2982",
          "g1:3007",
          "g1:3019",
          "g1:3024",
          "g1:3037",
          "g1:3060",
          "g1:3065",
          "g1:3083",
          "g1:3092",
          "g1:3098",
          "g1:3108-3109",
          "g1:3124",
          "g1:3226",
          "g1:3351",
          "g1:3364",
          "g1:3367",
          "g1:3391",
          "g1:3396",
          "g1:3796",
          "g1:3802",
          "g1:3810",
          "g1:3820",
          "g1:3935",
          "g1:4075",
          "g1:4215",
          "g1:4230",
          "g1:4257",
          "g1:4479",
          "g1:4901",
          "g1:4918",
          "g1:4980"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 63,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1948.358,
      "convergenceMs": 6078.989,
      "observationMs": 6078.989
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 5,
      "runToken": "20260727T120602-120856.vector.stream-interleave.5",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4511,
      "immediateTotal": 4511,
      "finalUnique": 4932,
      "finalTotal": 4933,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 68,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:144",
          "g1:157",
          "g1:168",
          "g1:203",
          "g1:252",
          "g1:280",
          "g1:307",
          "g1:326",
          "g1:615",
          "g1:680",
          "g1:705",
          "g1:859",
          "g1:884",
          "g1:924",
          "g1:938",
          "g1:1136",
          "g1:1148",
          "g1:1157",
          "g1:1385",
          "g1:1390",
          "g1:1423",
          "g1:1462",
          "g1:1494",
          "g1:1566",
          "g1:1779",
          "g1:1788",
          "g1:2160",
          "g1:2163",
          "g1:3132",
          "g1:3150-3151",
          "g1:3167",
          "g1:3374",
          "g1:3500",
          "g1:3591",
          "g1:3639",
          "g1:3670",
          "g1:3673",
          "g1:3683",
          "g1:3708",
          "g1:3723",
          "g1:3732",
          "g1:3781",
          "g1:3982",
          "g1:3988",
          "g1:4002",
          "g1:4016",
          "g1:4026",
          "g1:4043",
          "g1:4050",
          "g1:4222",
          "g1:4238",
          "g1:4278",
          "g1:4521",
          "g1:4533",
          "g1:4543",
          "g1:4608",
          "g1:4684",
          "g1:4717",
          "g1:4739",
          "g1:4758",
          "g1:4767",
          "g1:4865",
          "g1:4890",
          "g1:4913",
          "g1:4920",
          "g1:4965",
          "g1:4970"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 68,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2003.645,
      "convergenceMs": 6060.824,
      "observationMs": 6060.824
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 6,
      "runToken": "20260727T120602-120856.vector.stream-interleave.6",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4109,
      "immediateTotal": 4109,
      "finalUnique": 4939,
      "finalTotal": 4940,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 61,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:159",
          "g1:169",
          "g1:207",
          "g1:212",
          "g1:217",
          "g1:274",
          "g1:421",
          "g1:507",
          "g1:519",
          "g1:596",
          "g1:607",
          "g1:619",
          "g1:622",
          "g1:664",
          "g1:667",
          "g1:677",
          "g1:695",
          "g1:716",
          "g1:818",
          "g1:901",
          "g1:911",
          "g1:913",
          "g1:917",
          "g1:1131",
          "g1:1175",
          "g1:1628",
          "g1:1725",
          "g1:1863",
          "g1:1875",
          "g1:1885",
          "g1:1943",
          "g1:2009",
          "g1:2036",
          "g1:2046",
          "g1:2081",
          "g1:2085",
          "g1:2104",
          "g1:2507",
          "g1:2759",
          "g1:2776",
          "g1:2827",
          "g1:2956",
          "g1:2997",
          "g1:3007",
          "g1:3024",
          "g1:3094",
          "g1:3122",
          "g1:3194",
          "g1:3546",
          "g1:3812",
          "g1:4149",
          "g1:4190",
          "g1:4195",
          "g1:4472",
          "g1:4599",
          "g1:4642",
          "g1:4671",
          "g1:4703",
          "g1:4710",
          "g1:4734",
          "g1:4799"
        ],
        "duplicateRanges": [
          "g1:4999"
        ]
      },
      "retainedMissing": 61,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1954.461,
      "convergenceMs": 6053.65,
      "observationMs": 6053.65
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 7,
      "runToken": "20260727T120602-120856.vector.stream-interleave.7",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4915,
      "immediateTotal": 4916,
      "finalUnique": 4915,
      "finalTotal": 4916,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 85,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:85",
          "g1:142",
          "g1:199",
          "g1:212",
          "g1:362",
          "g1:400",
          "g1:446",
          "g1:1305",
          "g1:1457",
          "g1:1494",
          "g1:1564",
          "g1:1577",
          "g1:1609",
          "g1:1622",
          "g1:1633",
          "g1:1785",
          "g1:1861",
          "g1:2102",
          "g1:2112-2113",
          "g1:2355",
          "g1:2558",
          "g1:2563",
          "g1:2612",
          "g1:2632",
          "g1:2741",
          "g1:2745",
          "g1:2750",
          "g1:2764",
          "g1:2803",
          "g1:2861",
          "g1:2869-2870",
          "g1:3166",
          "g1:3199",
          "g1:3290",
          "g1:3502",
          "g1:3542",
          "g1:3545",
          "g1:3554",
          "g1:3569",
          "g1:3622",
          "g1:3659",
          "g1:3681",
          "g1:3686",
          "g1:3731",
          "g1:3744",
          "g1:3749",
          "g1:3772",
          "g1:3800",
          "g1:3814",
          "g1:3822",
          "g1:3832",
          "g1:3872",
          "g1:3988",
          "g1:4021",
          "g1:4026",
          "g1:4074",
          "g1:4103",
          "g1:4199",
          "g1:4226",
          "g1:4299",
          "g1:4311",
          "g1:4319",
          "g1:4329",
          "g1:4357",
          "g1:4370",
          "g1:4384",
          "g1:4387",
          "g1:4430",
          "g1:4437",
          "g1:4447",
          "g1:4498",
          "g1:4503",
          "g1:4541",
          "g1:4579",
          "g1:4635",
          "g1:4667",
          "g1:4710",
          "g1:4723",
          "g1:4766",
          "g1:4783",
          "g1:4804",
          "g1:4927",
          "g1:4943"
        ],
        "duplicateRanges": [
          "g1:4999"
        ]
      },
      "retainedMissing": 85,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1995.297,
      "convergenceMs": 6068.277,
      "observationMs": 6068.277
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 8,
      "runToken": "20260727T120602-120856.vector.stream-interleave.8",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4929,
      "immediateTotal": 4930,
      "finalUnique": 4929,
      "finalTotal": 4930,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 71,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:5",
          "g1:134",
          "g1:141",
          "g1:157",
          "g1:163",
          "g1:240",
          "g1:280",
          "g1:584",
          "g1:610",
          "g1:621",
          "g1:657",
          "g1:704",
          "g1:729",
          "g1:742",
          "g1:765",
          "g1:813",
          "g1:836",
          "g1:848",
          "g1:905",
          "g1:1524",
          "g1:1818",
          "g1:1865",
          "g1:1934",
          "g1:1956",
          "g1:1977",
          "g1:1983-1984",
          "g1:2106",
          "g1:2221",
          "g1:2253",
          "g1:2270",
          "g1:2331",
          "g1:2353",
          "g1:2395",
          "g1:2687",
          "g1:2710",
          "g1:3070",
          "g1:3174",
          "g1:3325",
          "g1:3373",
          "g1:3480",
          "g1:3491",
          "g1:3524-3525",
          "g1:3661",
          "g1:3718",
          "g1:3832",
          "g1:3938",
          "g1:3997",
          "g1:4016",
          "g1:4023",
          "g1:4073",
          "g1:4189",
          "g1:4208",
          "g1:4234",
          "g1:4273",
          "g1:4276",
          "g1:4290",
          "g1:4294",
          "g1:4355",
          "g1:4379",
          "g1:4440",
          "g1:4461",
          "g1:4472",
          "g1:4482",
          "g1:4504",
          "g1:4813",
          "g1:4831",
          "g1:4877",
          "g1:4898",
          "g1:4966"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 71,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1966.101,
      "convergenceMs": 6057.578,
      "observationMs": 6057.578
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 9,
      "runToken": "20260727T120602-120856.vector.stream-interleave.9",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4924,
      "immediateTotal": 4925,
      "finalUnique": 4924,
      "finalTotal": 4925,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 76,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:3",
          "g1:135",
          "g1:290",
          "g1:387",
          "g1:399",
          "g1:459",
          "g1:489",
          "g1:621",
          "g1:627",
          "g1:632",
          "g1:678",
          "g1:962",
          "g1:1042",
          "g1:1098",
          "g1:1108",
          "g1:1154",
          "g1:1541",
          "g1:1549",
          "g1:1553",
          "g1:1764",
          "g1:1833",
          "g1:1836",
          "g1:1879",
          "g1:1897",
          "g1:1998",
          "g1:2093",
          "g1:2108",
          "g1:2110",
          "g1:2119",
          "g1:2307",
          "g1:2367",
          "g1:2506",
          "g1:2518",
          "g1:2526",
          "g1:2532",
          "g1:2545",
          "g1:2568",
          "g1:2662",
          "g1:2707",
          "g1:2720",
          "g1:2775",
          "g1:2893",
          "g1:2935",
          "g1:3004",
          "g1:3044",
          "g1:3067",
          "g1:3078",
          "g1:3342",
          "g1:3383",
          "g1:3447",
          "g1:3505",
          "g1:3520",
          "g1:3749",
          "g1:3829",
          "g1:3832",
          "g1:4074",
          "g1:4199",
          "g1:4334",
          "g1:4363",
          "g1:4470",
          "g1:4566",
          "g1:4577",
          "g1:4584",
          "g1:4600",
          "g1:4824",
          "g1:4839",
          "g1:4844",
          "g1:4873",
          "g1:4891",
          "g1:4895",
          "g1:4897",
          "g1:4901-4902",
          "g1:4930",
          "g1:4957",
          "g1:4974"
        ],
        "duplicateRanges": [
          "g1:5000"
        ]
      },
      "retainedMissing": 76,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1971.059,
      "convergenceMs": 6078.447,
      "observationMs": 6078.447
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "stream-interleave",
      "trial": 10,
      "runToken": "20260727T120602-120856.vector.stream-interleave.10",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.stream-interleave.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.stream-interleave.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4937,
      "immediateTotal": 4938,
      "finalUnique": 4937,
      "finalTotal": 4938,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 63,
        "duplicates": 1,
        "unexpected": 0,
        "missingRanges": [
          "g1:311",
          "g1:331",
          "g1:396",
          "g1:412",
          "g1:430",
          "g1:499",
          "g1:517",
          "g1:546",
          "g1:552",
          "g1:621",
          "g1:658",
          "g1:753",
          "g1:1029",
          "g1:1192",
          "g1:1356",
          "g1:1633",
          "g1:1875",
          "g1:1886",
          "g1:1909",
          "g1:1923",
          "g1:1932",
          "g1:1981",
          "g1:2058",
          "g1:2092",
          "g1:2137",
          "g1:2360",
          "g1:2377",
          "g1:2396",
          "g1:2587",
          "g1:2605",
          "g1:2608",
          "g1:2613",
          "g1:2617",
          "g1:2635",
          "g1:2647",
          "g1:2663",
          "g1:2666",
          "g1:2711",
          "g1:3116",
          "g1:3303",
          "g1:3416",
          "g1:3476",
          "g1:3483",
          "g1:3504",
          "g1:3545",
          "g1:3573",
          "g1:3632",
          "g1:3713",
          "g1:4019",
          "g1:4022",
          "g1:4116",
          "g1:4375",
          "g1:4383",
          "g1:4425-4426",
          "g1:4631",
          "g1:4640",
          "g1:4649",
          "g1:4670",
          "g1:4883",
          "g1:4899",
          "g1:4930",
          "g1:4968"
        ],
        "duplicateRanges": [
          "g1:4999"
        ]
      },
      "retainedMissing": 63,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 1980.2,
      "convergenceMs": 6313.583,
      "observationMs": 6313.583
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 1,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.1",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.1-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.1-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 3798.319,
      "convergenceMs": 6059.811,
      "observationMs": 6059.811
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 2,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.2",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.2-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.2-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2910.144,
      "convergenceMs": 6061.41,
      "observationMs": 6061.41
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 3,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.3",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.3-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.3-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2648.298,
      "convergenceMs": 6059.26,
      "observationMs": 6059.26
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 4,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.4",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.4-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.4-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2864.804,
      "convergenceMs": 6071.477,
      "observationMs": 6071.477
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 5,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.5",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.5-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.5-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2931.787,
      "convergenceMs": 6064.934,
      "observationMs": 6064.934
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 6,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.6",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.6-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.6-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2782.207,
      "convergenceMs": 6133.725,
      "observationMs": 6133.725
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 7,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.7",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.7-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.7-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2793.255,
      "convergenceMs": 6063.311,
      "observationMs": 6063.311
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 8,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.8",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.8-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.8-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2638.268,
      "convergenceMs": 6064.404,
      "observationMs": 6064.404
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 9,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.9",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.9-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.9-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2592.273,
      "convergenceMs": 6068.369,
      "observationMs": 6068.369
    },
    {
      "collector": "vector",
      "collectorVersion": "sha256:0ed22b55511b5acefd462575e4437fc17baca86cdbd482d079429d9c122a1d0b",
      "scenario": "concurrent-containers",
      "trial": 10,
      "runToken": "20260727T120602-120856.vector.concurrent-containers.10",
      "artifactsPath": "<absolute-path-redacted>/vector-20260727T120602-120856.vector.concurrent-containers.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.10-a.log",
        "<absolute-path-redacted>/docker-source-02-logrecovery-target-20260727T120602-120856.vector.concurrent-containers.10-b.log"
      ],
      "generated": 10000,
      "sourceUnique": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 10000,
      "immediateTotal": 10002,
      "finalUnique": 10000,
      "finalTotal": 10002,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 2,
        "unexpected": 0,
        "duplicateRanges": [
          "g1:5000",
          "g2:5000"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 2653.982,
      "convergenceMs": 6372.675,
      "observationMs": 6372.675
    }
  ],
  "summary": {
    "runs": 40,
    "exactGenerated": 20,
    "exactSourceBounded": 20,
    "incomplete": 20,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/independent-main-run-manifest.json <==
{
  "startedAt": "2026-07-28T02:36:14Z",
  "hostname": "<hostname-redacted>",
  "dockerKernel": "5.15.0-118-generic",
  "productRevision": "58b3e4b2452236ead273318c9b5418a1adbc73b6",
  "logdeckImage": "logdeck-research:independent-docker24",
  "trials": 10,
  "lines": 5000,
  "seed": 20260727
}


==> anc/logdeck-recovery-artifact-20260802/results/main-api-matrix.json <==
{
  "schemaVersion": 2,
  "runId": "20260801T235717-643529",
  "startedAt": "2026-08-01T23:57:17.655641321Z",
  "finishedAt": "2026-08-02T00:12:19.05920279Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.1.3",
    "dockerServerVersion": "29.1.3",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck",
      "alloy"
    ],
    "scenarios": [
      "startup-race",
      "exit-burst",
      "collector-restart",
      "collector-crash",
      "collector-pause",
      "fast-same-id-restart"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "targetAttachSettleMs": 500,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research-ablation:58b3e4b",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "alloyImage": "grafana/alloy:v1.18.0",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "fluent-bit",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "randomizeFaultBoundary": true,
    "seed": 20260801,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260801T235717-643529.logdeck.startup-race.1",
      "faultAt": 3653,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2075,
      "immediateTotal": 2075,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 668.18,
      "convergenceMs": 868.876,
      "observationMs": 1879.235
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260801T235717-643529.logdeck.startup-race.2",
      "faultAt": 2742,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1164,
      "immediateTotal": 1164,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 526.145,
      "convergenceMs": 1100.905,
      "observationMs": 2116.841
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260801T235717-643529.logdeck.startup-race.3",
      "faultAt": 3758,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1447,
      "immediateTotal": 1447,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 570.449,
      "convergenceMs": 1557.845,
      "observationMs": 2603.127
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260801T235717-643529.logdeck.startup-race.4",
      "faultAt": 3880,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1407,
      "immediateTotal": 1407,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 540.957,
      "convergenceMs": 1210.551,
      "observationMs": 2187.69
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260801T235717-643529.logdeck.startup-race.5",
      "faultAt": 3386,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1824,
      "immediateTotal": 1824,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 562.092,
      "convergenceMs": 848.102,
      "observationMs": 1813.649
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260801T235717-643529.logdeck.startup-race.6",
      "faultAt": 2251,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1576,
      "immediateTotal": 1576,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 524.801,
      "convergenceMs": 1250.431,
      "observationMs": 2188.086
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260801T235717-643529.logdeck.startup-race.7",
      "faultAt": 2844,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1323,
      "immediateTotal": 1323,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 540.709,
      "convergenceMs": 1284.477,
      "observationMs": 2256.057
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260801T235717-643529.logdeck.startup-race.8",
      "faultAt": 3115,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1517,
      "immediateTotal": 1517,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 518.702,
      "convergenceMs": 734.818,
      "observationMs": 1761.848
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260801T235717-643529.logdeck.startup-race.9",
      "faultAt": 3703,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1193,
      "immediateTotal": 1193,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 495.284,
      "convergenceMs": 1212.821,
      "observationMs": 2215.951
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260801T235717-643529.logdeck.startup-race.10",
      "faultAt": 3697,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1919,
      "immediateTotal": 1919,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 545.754,
      "convergenceMs": 1280.267,
      "observationMs": 2270.074
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.1",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1723,
      "immediateTotal": 1723,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 453.236,
      "convergenceMs": 1122.361,
      "observationMs": 2089.079
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.2",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1239,
      "immediateTotal": 1239,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 456.859,
      "convergenceMs": 1018.115,
      "observationMs": 2075.488
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.3",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 928,
      "immediateTotal": 928,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 465.951,
      "convergenceMs": 890.511,
      "observationMs": 1965.438
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.4",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1564,
      "immediateTotal": 1564,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 471.129,
      "convergenceMs": 1058.102,
      "observationMs": 2101.472
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.5",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1641,
      "immediateTotal": 1641,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 482.126,
      "convergenceMs": 1114.597,
      "observationMs": 2065.547
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.6",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1648,
      "immediateTotal": 1648,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 531.896,
      "convergenceMs": 1145.864,
      "observationMs": 2083.168
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.7",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1199,
      "immediateTotal": 1199,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 469.969,
      "convergenceMs": 1003.876,
      "observationMs": 2002.452
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.8",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1567,
      "immediateTotal": 1567,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 519.268,
      "convergenceMs": 1110.087,
      "observationMs": 2062.775
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.9",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1132,
      "immediateTotal": 1132,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 522.901,
      "convergenceMs": 1002.479,
      "observationMs": 2006.104
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260801T235717-643529.logdeck.exit-burst.10",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1659,
      "immediateTotal": 1659,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 471.782,
      "convergenceMs": 1059.229,
      "observationMs": 2025.288
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.1",
      "faultAt": 3450,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3450,
      "immediateTotal": 3450,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2157.731,
      "convergenceMs": 1369.528,
      "observationMs": 2064.03
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.2",
      "faultAt": 3746,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3746,
      "immediateTotal": 3746,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2062.674,
      "convergenceMs": 1388.446,
      "observationMs": 2088.537
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.3",
      "faultAt": 2875,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2875,
      "immediateTotal": 2875,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2157.161,
      "convergenceMs": 1205.346,
      "observationMs": 2046.714
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.4",
      "faultAt": 2038,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2038,
      "immediateTotal": 2038,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2058.394,
      "convergenceMs": 1125.065,
      "observationMs": 2071.337
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.5",
      "faultAt": 2163,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2163,
      "immediateTotal": 2163,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2108.954,
      "convergenceMs": 1210.148,
      "observationMs": 1970.931
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.6",
      "faultAt": 3496,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3496,
      "immediateTotal": 3496,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2351.307,
      "convergenceMs": 1573.918,
      "observationMs": 2155.919
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.7",
      "faultAt": 2686,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2686,
      "immediateTotal": 2686,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2276.84,
      "convergenceMs": 1351.172,
      "observationMs": 2074.774
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.8",
      "faultAt": 3070,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3070,
      "immediateTotal": 3070,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2227.288,
      "convergenceMs": 1396.979,
      "observationMs": 2102.934
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.9",
      "faultAt": 1756,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1756,
      "immediateTotal": 1756,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1849.412,
      "convergenceMs": 1242.938,
      "observationMs": 2067.106
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260801T235717-643529.logdeck.collector-restart.10",
      "faultAt": 2153,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2153,
      "immediateTotal": 2153,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2077.164,
      "convergenceMs": 1768.273,
      "observationMs": 2513.444
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 1,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.1",
      "faultAt": 3189,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3189,
      "immediateTotal": 3189,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2166.094,
      "convergenceMs": 1462.269,
      "observationMs": 2135.88
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 2,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.2",
      "faultAt": 1983,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1983,
      "immediateTotal": 1983,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2009.479,
      "convergenceMs": 1236.353,
      "observationMs": 2026.982
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 3,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.3",
      "faultAt": 3053,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3053,
      "immediateTotal": 3053,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2463.915,
      "convergenceMs": 1420.762,
      "observationMs": 2105.317
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 4,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.4",
      "faultAt": 1501,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1501,
      "immediateTotal": 1501,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1730.089,
      "convergenceMs": 1751.578,
      "observationMs": 2622.803
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 5,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.5",
      "faultAt": 3946,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3946,
      "immediateTotal": 3946,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2394.264,
      "convergenceMs": 1689.973,
      "observationMs": 2269.284
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 6,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.6",
      "faultAt": 1317,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1317,
      "immediateTotal": 1317,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1686.932,
      "convergenceMs": 1393.778,
      "observationMs": 2330.853
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 7,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.7",
      "faultAt": 1596,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1596,
      "immediateTotal": 1596,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1865.865,
      "convergenceMs": 1460.714,
      "observationMs": 2352.504
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 8,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.8",
      "faultAt": 1400,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1400,
      "immediateTotal": 1400,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1665.671,
      "convergenceMs": 1526.517,
      "observationMs": 2414.143
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 9,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.9",
      "faultAt": 1822,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1822,
      "immediateTotal": 1822,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2386.045,
      "convergenceMs": 2058.966,
      "observationMs": 2786.6
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-crash",
      "trial": 10,
      "runToken": "20260801T235717-643529.logdeck.collector-crash.10",
      "faultAt": 1368,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1368,
      "immediateTotal": 1368,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1736.853,
      "convergenceMs": 1489.855,
      "observationMs": 2345.115
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 1,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.1",
      "faultAt": 2159,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2331,
      "immediateTotal": 2331,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3040.537,
      "convergenceMs": 1056.799,
      "observationMs": 1831.066
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 2,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.2",
      "faultAt": 1178,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1320,
      "immediateTotal": 1320,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3169.519,
      "convergenceMs": 1932.562,
      "observationMs": 3192.369
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 3,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.3",
      "faultAt": 1736,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1882,
      "immediateTotal": 1882,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3122.151,
      "convergenceMs": 1396.582,
      "observationMs": 2221.757
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 4,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.4",
      "faultAt": 1928,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2190,
      "immediateTotal": 2190,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3047.645,
      "convergenceMs": 1523.902,
      "observationMs": 2301.658
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 5,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.5",
      "faultAt": 2982,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3100,
      "immediateTotal": 3100,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3041.098,
      "convergenceMs": 1096.391,
      "observationMs": 1763.175
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 6,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.6",
      "faultAt": 1877,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2059,
      "immediateTotal": 2059,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3049.451,
      "convergenceMs": 1480.47,
      "observationMs": 2308.067
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 7,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.7",
      "faultAt": 3605,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3668,
      "immediateTotal": 3668,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3076.791,
      "convergenceMs": 1093.894,
      "observationMs": 1753.551
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 8,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.8",
      "faultAt": 1091,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1158,
      "immediateTotal": 1158,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3083.743,
      "convergenceMs": 1570.27,
      "observationMs": 2578.414
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 9,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.9",
      "faultAt": 1836,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2102,
      "immediateTotal": 2102,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3074.015,
      "convergenceMs": 1445.127,
      "observationMs": 2230.331
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "collector-pause",
      "trial": 10,
      "runToken": "20260801T235717-643529.logdeck.collector-pause.10",
      "faultAt": 3921,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4084,
      "immediateTotal": 4084,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3124.898,
      "convergenceMs": 1144.815,
      "observationMs": 1728.986
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 1,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.1",
      "faultAt": 2238,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3031,
      "immediateTotal": 3031,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1907.263,
      "convergenceMs": 1532.604,
      "observationMs": 2274.762
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 2,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.2",
      "faultAt": 1143,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2351,
      "immediateTotal": 2351,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1485.143,
      "convergenceMs": 1427.911,
      "observationMs": 2221.584
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 3,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.3",
      "faultAt": 3585,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4399,
      "immediateTotal": 4399,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2383.792,
      "convergenceMs": 1742.566,
      "observationMs": 2375.66
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 4,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.4",
      "faultAt": 2540,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3575,
      "immediateTotal": 3575,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1833.57,
      "convergenceMs": 1075.849,
      "observationMs": 1714.783
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 5,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.5",
      "faultAt": 2595,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3391,
      "immediateTotal": 3391,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1882.184,
      "convergenceMs": 1522.047,
      "observationMs": 2276.623
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 6,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.6",
      "faultAt": 3647,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4022,
      "immediateTotal": 4022,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2463.705,
      "convergenceMs": 1629.971,
      "observationMs": 2283.733
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 7,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.7",
      "faultAt": 2185,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3020,
      "immediateTotal": 3020,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1836.848,
      "convergenceMs": 1116.81,
      "observationMs": 1847.795
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 8,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.8",
      "faultAt": 2377,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2837,
      "immediateTotal": 2837,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1764.311,
      "convergenceMs": 2120.957,
      "observationMs": 2889.878
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 9,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.9",
      "faultAt": 3325,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 4004,
      "immediateTotal": 4004,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2022.722,
      "convergenceMs": 1243.199,
      "observationMs": 1845.427
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:bd6b463047b79fe170521b36c662a2e65235dcb7603f0c7715b939f4f645345d",
      "scenario": "fast-same-id-restart",
      "trial": 10,
      "runToken": "20260801T235717-643529.logdeck.fast-same-id-restart.10",
      "faultAt": 1931,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2929,
      "immediateTotal": 2929,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1789.352,
      "convergenceMs": 1479.539,
      "observationMs": 2214.654
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260801T235717-643529.alloy.startup-race.1",
      "faultAt": 3653,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 6504.778,
      "convergenceMs": 105.072,
      "observationMs": 1107.332
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260801T235717-643529.alloy.startup-race.2",
      "faultAt": 2742,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5866.235,
      "convergenceMs": 106.94,
      "observationMs": 1107.166
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260801T235717-643529.alloy.startup-race.3",
      "faultAt": 3758,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5882.081,
      "convergenceMs": 105.057,
      "observationMs": 1099.621
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260801T235717-643529.alloy.startup-race.4",
      "faultAt": 3880,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5876.687,
      "convergenceMs": 101.831,
      "observationMs": 1098.472
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260801T235717-643529.alloy.startup-race.5",
      "faultAt": 3386,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5859.342,
      "convergenceMs": 117.579,
      "observationMs": 1105.142
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260801T235717-643529.alloy.startup-race.6",
      "faultAt": 2251,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5871.604,
      "convergenceMs": 102.739,
      "observationMs": 1106.746
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260801T235717-643529.alloy.startup-race.7",
      "faultAt": 2844,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5901.216,
      "convergenceMs": 101.545,
      "observationMs": 1099.393
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260801T235717-643529.alloy.startup-race.8",
      "faultAt": 3115,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5852.319,
      "convergenceMs": 98.398,
      "observationMs": 1107.899
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260801T235717-643529.alloy.startup-race.9",
      "faultAt": 3703,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5868.291,
      "convergenceMs": 101.644,
      "observationMs": 1104.533
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260801T235717-643529.alloy.startup-race.10",
      "faultAt": 3697,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5856.205,
      "convergenceMs": 101.639,
      "observationMs": 1107.803
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260801T235717-643529.alloy.exit-burst.1",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 759.684,
      "convergenceMs": 6022.316,
      "observationMs": 6022.316
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260801T235717-643529.alloy.exit-burst.2",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 763.656,
      "convergenceMs": 6040.564,
      "observationMs": 6040.564
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260801T235717-643529.alloy.exit-burst.3",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 770.155,
      "convergenceMs": 6027.954,
      "observationMs": 6027.954
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260801T235717-643529.alloy.exit-burst.4",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 731.214,
      "convergenceMs": 6025.23,
      "observationMs": 6025.23
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260801T235717-643529.alloy.exit-burst.5",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 776.764,
      "convergenceMs": 6029.76,
      "observationMs": 6029.76
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260801T235717-643529.alloy.exit-burst.6",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 767.632,
      "convergenceMs": 6028.299,
      "observationMs": 6028.299
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260801T235717-643529.alloy.exit-burst.7",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 761.863,
      "convergenceMs": 6035,
      "observationMs": 6035
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260801T235717-643529.alloy.exit-burst.8",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 770.176,
      "convergenceMs": 6032.981,
      "observationMs": 6032.981
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260801T235717-643529.alloy.exit-burst.9",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 771.269,
      "convergenceMs": 6031.203,
      "observationMs": 6031.203
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260801T235717-643529.alloy.exit-burst.10",
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 0,
      "finalTotal": 0,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 5000,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-5000"
        ]
      },
      "retainedMissing": 5000,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 776.505,
      "convergenceMs": 6034.156,
      "observationMs": 6034.156
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260801T235717-643529.alloy.collector-restart.1",
      "faultAt": 3450,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3450,
      "immediateTotal": 3450,
      "finalUnique": 3450,
      "finalTotal": 3450,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1550,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3451-5000"
        ]
      },
      "retainedMissing": 1550,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6835.257,
      "convergenceMs": 6054.977,
      "observationMs": 6054.977
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260801T235717-643529.alloy.collector-restart.2",
      "faultAt": 3746,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3746,
      "immediateTotal": 3746,
      "finalUnique": 3746,
      "finalTotal": 3746,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1254,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3747-5000"
        ]
      },
      "retainedMissing": 1254,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6762.545,
      "convergenceMs": 6055.165,
      "observationMs": 6055.165
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260801T235717-643529.alloy.collector-restart.3",
      "faultAt": 2875,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2875,
      "immediateTotal": 2875,
      "finalUnique": 2875,
      "finalTotal": 2875,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2125,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2876-5000"
        ]
      },
      "retainedMissing": 2125,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6817.486,
      "convergenceMs": 6059.506,
      "observationMs": 6059.506
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260801T235717-643529.alloy.collector-restart.4",
      "faultAt": 2038,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2038,
      "immediateTotal": 2038,
      "finalUnique": 2038,
      "finalTotal": 2038,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2962,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2039-5000"
        ]
      },
      "retainedMissing": 2962,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6714.481,
      "convergenceMs": 6053.96,
      "observationMs": 6053.96
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260801T235717-643529.alloy.collector-restart.5",
      "faultAt": 2163,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2163,
      "immediateTotal": 2163,
      "finalUnique": 2163,
      "finalTotal": 2163,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2837,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2164-5000"
        ]
      },
      "retainedMissing": 2837,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6772.021,
      "convergenceMs": 6053.709,
      "observationMs": 6053.709
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260801T235717-643529.alloy.collector-restart.6",
      "faultAt": 3496,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3496,
      "immediateTotal": 3496,
      "finalUnique": 3496,
      "finalTotal": 3496,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1504,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3497-5000"
        ]
      },
      "retainedMissing": 1504,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6939.587,
      "convergenceMs": 6047.222,
      "observationMs": 6047.222
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260801T235717-643529.alloy.collector-restart.7",
      "faultAt": 2686,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2686,
      "immediateTotal": 2686,
      "finalUnique": 2686,
      "finalTotal": 2686,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2314,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2687-5000"
        ]
      },
      "retainedMissing": 2314,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6748.398,
      "convergenceMs": 6054.228,
      "observationMs": 6054.228
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260801T235717-643529.alloy.collector-restart.8",
      "faultAt": 3070,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3070,
      "immediateTotal": 3070,
      "finalUnique": 3070,
      "finalTotal": 3070,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1930,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3071-5000"
        ]
      },
      "retainedMissing": 1930,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6713.469,
      "convergenceMs": 6059.687,
      "observationMs": 6059.687
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260801T235717-643529.alloy.collector-restart.9",
      "faultAt": 1756,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1756,
      "immediateTotal": 1756,
      "finalUnique": 1756,
      "finalTotal": 1756,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3244,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1757-5000"
        ]
      },
      "retainedMissing": 3244,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6704.366,
      "convergenceMs": 6044.377,
      "observationMs": 6044.377
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260801T235717-643529.alloy.collector-restart.10",
      "faultAt": 2153,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2153,
      "immediateTotal": 2153,
      "finalUnique": 2153,
      "finalTotal": 2153,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2847,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:2154-5000"
        ]
      },
      "retainedMissing": 2847,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6720.118,
      "convergenceMs": 6053.957,
      "observationMs": 6053.957
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 1,
      "runToken": "20260801T235717-643529.alloy.collector-crash.1",
      "faultAt": 3189,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3189,
      "immediateTotal": 3189,
      "finalUnique": 3189,
      "finalTotal": 3189,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1811,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3190-5000"
        ]
      },
      "retainedMissing": 1811,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6664.303,
      "convergenceMs": 6051.325,
      "observationMs": 6051.325
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 2,
      "runToken": "20260801T235717-643529.alloy.collector-crash.2",
      "faultAt": 1983,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1983,
      "immediateTotal": 1983,
      "finalUnique": 1983,
      "finalTotal": 1983,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3017,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1984-5000"
        ]
      },
      "retainedMissing": 3017,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6726.635,
      "convergenceMs": 6052.698,
      "observationMs": 6052.698
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 3,
      "runToken": "20260801T235717-643529.alloy.collector-crash.3",
      "faultAt": 3053,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3053,
      "immediateTotal": 3053,
      "finalUnique": 3053,
      "finalTotal": 3053,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1947,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3054-5000"
        ]
      },
      "retainedMissing": 1947,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6892.534,
      "convergenceMs": 6061.854,
      "observationMs": 6061.854
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 4,
      "runToken": "20260801T235717-643529.alloy.collector-crash.4",
      "faultAt": 1501,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1501,
      "immediateTotal": 1501,
      "finalUnique": 1501,
      "finalTotal": 1501,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3499,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1502-5000"
        ]
      },
      "retainedMissing": 3499,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6689.504,
      "convergenceMs": 6055.748,
      "observationMs": 6055.748
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 5,
      "runToken": "20260801T235717-643529.alloy.collector-crash.5",
      "faultAt": 3946,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3946,
      "immediateTotal": 3946,
      "finalUnique": 3946,
      "finalTotal": 3946,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1054,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:3947-5000"
        ]
      },
      "retainedMissing": 1054,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6804.503,
      "convergenceMs": 6031.582,
      "observationMs": 6031.582
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 6,
      "runToken": "20260801T235717-643529.alloy.collector-crash.6",
      "faultAt": 1317,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1317,
      "immediateTotal": 1317,
      "finalUnique": 1317,
      "finalTotal": 1317,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3683,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1318-5000"
        ]
      },
      "retainedMissing": 3683,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6688.037,
      "convergenceMs": 6052.628,
      "observationMs": 6052.628
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 7,
      "runToken": "20260801T235717-643529.alloy.collector-crash.7",
      "faultAt": 1596,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1596,
      "immediateTotal": 1596,
      "finalUnique": 1596,
      "finalTotal": 1596,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3404,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1597-5000"
        ]
      },
      "retainedMissing": 3404,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6740.155,
      "convergenceMs": 6054.629,
      "observationMs": 6054.629
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 8,
      "runToken": "20260801T235717-643529.alloy.collector-crash.8",
      "faultAt": 1400,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1400,
      "immediateTotal": 1400,
      "finalUnique": 1400,
      "finalTotal": 1400,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3600,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1401-5000"
        ]
      },
      "retainedMissing": 3600,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6746.076,
      "convergenceMs": 6043.906,
      "observationMs": 6043.906
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 9,
      "runToken": "20260801T235717-643529.alloy.collector-crash.9",
      "faultAt": 1822,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1822,
      "immediateTotal": 1822,
      "finalUnique": 1822,
      "finalTotal": 1822,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3178,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1823-5000"
        ]
      },
      "retainedMissing": 3178,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6714.854,
      "convergenceMs": 6051.776,
      "observationMs": 6051.776
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-crash",
      "trial": 10,
      "runToken": "20260801T235717-643529.alloy.collector-crash.10",
      "faultAt": 1368,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1368,
      "immediateTotal": 1368,
      "finalUnique": 1368,
      "finalTotal": 1368,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3632,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1369-5000"
        ]
      },
      "retainedMissing": 3632,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6681.164,
      "convergenceMs": 6050.35,
      "observationMs": 6050.35
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 1,
      "runToken": "20260801T235717-643529.alloy.collector-pause.1",
      "faultAt": 2159,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8260.439,
      "convergenceMs": 104.729,
      "observationMs": 1101.572
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 2,
      "runToken": "20260801T235717-643529.alloy.collector-pause.2",
      "faultAt": 1178,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8344.021,
      "convergenceMs": 108.434,
      "observationMs": 1107.317
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 3,
      "runToken": "20260801T235717-643529.alloy.collector-pause.3",
      "faultAt": 1736,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8336.944,
      "convergenceMs": 109.481,
      "observationMs": 1107.73
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 4,
      "runToken": "20260801T235717-643529.alloy.collector-pause.4",
      "faultAt": 1928,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8367.874,
      "convergenceMs": 110.094,
      "observationMs": 1104.17
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 5,
      "runToken": "20260801T235717-643529.alloy.collector-pause.5",
      "faultAt": 2982,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8371.602,
      "convergenceMs": 115.417,
      "observationMs": 1110.961
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 6,
      "runToken": "20260801T235717-643529.alloy.collector-pause.6",
      "faultAt": 1877,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8309.577,
      "convergenceMs": 119.109,
      "observationMs": 1109.681
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 7,
      "runToken": "20260801T235717-643529.alloy.collector-pause.7",
      "faultAt": 3605,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8388.174,
      "convergenceMs": 113.723,
      "observationMs": 1099.678
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 8,
      "runToken": "20260801T235717-643529.alloy.collector-pause.8",
      "faultAt": 1091,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8369.056,
      "convergenceMs": 114.734,
      "observationMs": 1099.995
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 9,
      "runToken": "20260801T235717-643529.alloy.collector-pause.9",
      "faultAt": 1836,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8400.689,
      "convergenceMs": 115.402,
      "observationMs": 1103.77
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "collector-pause",
      "trial": 10,
      "runToken": "20260801T235717-643529.alloy.collector-pause.10",
      "faultAt": 3921,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 8334.794,
      "convergenceMs": 111.001,
      "observationMs": 1105.855
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 1,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.1",
      "faultAt": 2238,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2238,
      "immediateTotal": 2238,
      "finalUnique": 2238,
      "finalTotal": 2238,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2762,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2239-5000"
        ]
      },
      "retainedMissing": 2762,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6531.667,
      "convergenceMs": 6058.191,
      "observationMs": 6058.191
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 2,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.2",
      "faultAt": 1143,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1143,
      "immediateTotal": 1143,
      "finalUnique": 1143,
      "finalTotal": 1143,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3857,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:1144-5000"
        ]
      },
      "retainedMissing": 3857,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6552.969,
      "convergenceMs": 6040.738,
      "observationMs": 6040.738
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 3,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.3",
      "faultAt": 3585,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3585,
      "immediateTotal": 3585,
      "finalUnique": 3585,
      "finalTotal": 3585,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1415,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:3586-5000"
        ]
      },
      "retainedMissing": 1415,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6656.277,
      "convergenceMs": 6055.627,
      "observationMs": 6055.627
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 4,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.4",
      "faultAt": 2540,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2540,
      "immediateTotal": 2540,
      "finalUnique": 2540,
      "finalTotal": 2540,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2460,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2541-5000"
        ]
      },
      "retainedMissing": 2460,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6854.145,
      "convergenceMs": 6057.189,
      "observationMs": 6057.189
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 5,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.5",
      "faultAt": 2595,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2595,
      "immediateTotal": 2595,
      "finalUnique": 2595,
      "finalTotal": 2595,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2405,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2596-5000"
        ]
      },
      "retainedMissing": 2405,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6511.093,
      "convergenceMs": 6034.271,
      "observationMs": 6034.271
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 6,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.6",
      "faultAt": 3647,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3647,
      "immediateTotal": 3647,
      "finalUnique": 3647,
      "finalTotal": 5126,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1353,
        "duplicates": 1479,
        "unexpected": 0,
        "missingRanges": [
          "g2:3648-5000"
        ],
        "duplicateRanges": [
          "g1:1-1479"
        ]
      },
      "retainedMissing": 1353,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6506.472,
      "convergenceMs": 6211.659,
      "observationMs": 6211.659
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 7,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.7",
      "faultAt": 2185,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2185,
      "immediateTotal": 2185,
      "finalUnique": 2185,
      "finalTotal": 2185,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2815,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2186-5000"
        ]
      },
      "retainedMissing": 2815,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 7121.029,
      "convergenceMs": 6030.366,
      "observationMs": 6030.366
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 8,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.8",
      "faultAt": 2377,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2377,
      "immediateTotal": 2377,
      "finalUnique": 2377,
      "finalTotal": 2377,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 2623,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:2378-5000"
        ]
      },
      "retainedMissing": 2623,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6514.019,
      "convergenceMs": 6053.776,
      "observationMs": 6053.776
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 9,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.9",
      "faultAt": 3325,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3325,
      "immediateTotal": 3325,
      "finalUnique": 3325,
      "finalTotal": 3325,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 1675,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:3326-5000"
        ]
      },
      "retainedMissing": 1675,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6548.402,
      "convergenceMs": 6050.325,
      "observationMs": 6050.325
    },
    {
      "collector": "alloy",
      "collectorVersion": "sha256:491b0578c04983fd54fe99b587b6fab4404dc46d0dc16677bd6b00cc1140b308",
      "scenario": "fast-same-id-restart",
      "trial": 10,
      "runToken": "20260801T235717-643529.alloy.fast-same-id-restart.10",
      "faultAt": 1931,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1931,
      "immediateTotal": 1931,
      "finalUnique": 1931,
      "finalTotal": 1931,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 3069,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g2:1932-5000"
        ]
      },
      "retainedMissing": 3069,
      "exactGenerated": false,
      "exactSourceBounded": false,
      "workloadMs": 6597.468,
      "convergenceMs": 6062.016,
      "observationMs": 6062.016
    }
  ],
  "summary": {
    "runs": 120,
    "exactGenerated": 80,
    "exactSourceBounded": 80,
    "incomplete": 40,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/native-file-tail-restart-summary.json <==
{
  "summary": {
    "runs": 40,
    "exactGenerated": 40,
    "exactSourceBounded": 40,
    "incomplete": 0,
    "operationalErrors": 0,
    "sourceLimited": 0
  },
  "perCollector": [
    {
      "collector": "fluent-bit-host",
      "runs": 20,
      "exactSourceBounded": 20,
      "operationalErrors": 0
    },
    {
      "collector": "logdeck",
      "runs": 20,
      "exactSourceBounded": 20,
      "operationalErrors": 0
    }
  ],
  "perScenario": [
    {
      "collector": "fluent-bit-host",
      "scenario": "collector-crash",
      "runs": 10,
      "exactSourceBounded": 10,
      "minFinal": 5000,
      "maxFinal": 5000,
      "minDuplicates": 0,
      "maxDuplicates": 0,
      "operationalErrors": 0
    },
    {
      "collector": "fluent-bit-host",
      "scenario": "collector-restart",
      "runs": 10,
      "exactSourceBounded": 10,
      "minFinal": 5000,
      "maxFinal": 5000,
      "minDuplicates": 0,
      "maxDuplicates": 0,
      "operationalErrors": 0
    },
    {
      "collector": "logdeck",
      "scenario": "collector-crash",
      "runs": 10,
      "exactSourceBounded": 10,
      "minFinal": 5000,
      "maxFinal": 5000,
      "minDuplicates": 0,
      "maxDuplicates": 0,
      "operationalErrors": 0
    },
    {
      "collector": "logdeck",
      "scenario": "collector-restart",
      "runs": 10,
      "exactSourceBounded": 10,
      "minFinal": 5000,
      "maxFinal": 5000,
      "minDuplicates": 0,
      "maxDuplicates": 0,
      "operationalErrors": 0
    }
  ]
}


==> anc/logdeck-recovery-artifact-20260802/results/native-file-tail-restart.json <==
{
  "schemaVersion": 2,
  "runId": "20260728T030049-673355",
  "startedAt": "2026-07-28T03:00:49.505668555Z",
  "finishedAt": "2026-07-28T03:05:38.771484624Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "24.0.9",
    "dockerServerVersion": "24.0.9",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "5.15.0-118-generic"
  },
  "config": {
    "collectors": [
      "logdeck",
      "fluent-bit-host"
    ],
    "scenarios": [
      "collector-restart",
      "collector-crash"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-research:independent-docker24",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "fluentBitHostBinary": "<absolute-path-redacted>/fluent-bit-chroot-wrapper.sh",
    "fluentBitHostParsers": "<absolute-path-redacted>/parsers.conf",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "<absolute-path-redacted>/raw",
    "randomizeFaultBoundary": true,
    "seed": 20260727,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.1.log"
      ],
      "faultAt": 1243,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1243,
      "immediateTotal": 1243,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2380.893,
      "convergenceMs": 2319.083,
      "observationMs": 3874.591
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.2.log"
      ],
      "faultAt": 3246,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3246,
      "immediateTotal": 3246,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2353.467,
      "convergenceMs": 2554.226,
      "observationMs": 3682.403
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.3.log"
      ],
      "faultAt": 1166,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1166,
      "immediateTotal": 1166,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2047.644,
      "convergenceMs": 2209.285,
      "observationMs": 3823.112
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.4.log"
      ],
      "faultAt": 2989,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2989,
      "immediateTotal": 2989,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2609.545,
      "convergenceMs": 2300.433,
      "observationMs": 3573.959
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.5.log"
      ],
      "faultAt": 2548,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2548,
      "immediateTotal": 2548,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2574.331,
      "convergenceMs": 2264.63,
      "observationMs": 3574.813
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.6.log"
      ],
      "faultAt": 1529,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1529,
      "immediateTotal": 1529,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2140.058,
      "convergenceMs": 2629.914,
      "observationMs": 4174.007
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.7.log"
      ],
      "faultAt": 1837,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1837,
      "immediateTotal": 1837,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2352.493,
      "convergenceMs": 2821.971,
      "observationMs": 4255.912
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.8.log"
      ],
      "faultAt": 2438,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2438,
      "immediateTotal": 2438,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2567.146,
      "convergenceMs": 2253.712,
      "observationMs": 3609.602
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.9.log"
      ],
      "faultAt": 1151,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1151,
      "immediateTotal": 1151,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2038.316,
      "convergenceMs": 2104.97,
      "observationMs": 3740.099
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260728T030049-673355.logdeck.collector-restart.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-restart.10.log"
      ],
      "faultAt": 2619,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2619,
      "immediateTotal": 2619,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2799.407,
      "convergenceMs": 2194.245,
      "observationMs": 3563.467
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 1,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.1.log"
      ],
      "faultAt": 1295,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1295,
      "immediateTotal": 1295,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2346.627,
      "convergenceMs": 2262.879,
      "observationMs": 2922.747
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 2,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.2.log"
      ],
      "faultAt": 3714,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3714,
      "immediateTotal": 3714,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3004.745,
      "convergenceMs": 2649.665,
      "observationMs": 3744.259
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 3,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.3.log"
      ],
      "faultAt": 1131,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1131,
      "immediateTotal": 1131,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2026.906,
      "convergenceMs": 2100.869,
      "observationMs": 3738.005
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 4,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.4.log"
      ],
      "faultAt": 2586,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2586,
      "immediateTotal": 2586,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2540.776,
      "convergenceMs": 2286.524,
      "observationMs": 3566.43
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 5,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.5.log"
      ],
      "faultAt": 3703,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3703,
      "immediateTotal": 3703,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3001.254,
      "convergenceMs": 2587.758,
      "observationMs": 3670.792
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 6,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.6.log"
      ],
      "faultAt": 2966,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2966,
      "immediateTotal": 2966,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2613.847,
      "convergenceMs": 2456.859,
      "observationMs": 3650.369
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 7,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.7.log"
      ],
      "faultAt": 1842,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1842,
      "immediateTotal": 1842,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2389.114,
      "convergenceMs": 2829.255,
      "observationMs": 4288.312
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 8,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.8.log"
      ],
      "faultAt": 2044,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2044,
      "immediateTotal": 2044,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2544.921,
      "convergenceMs": 2861.598,
      "observationMs": 4272.914
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 9,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.9.log"
      ],
      "faultAt": 2342,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2342,
      "immediateTotal": 2342,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2592.866,
      "convergenceMs": 2098.206,
      "observationMs": 3430.643
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:e51ca9927d8f54b5219ab746a91a18cb5ba5248aff24f4f029a4a57969860924",
      "scenario": "collector-crash",
      "trial": 10,
      "runToken": "20260728T030049-673355.logdeck.collector-crash.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260728T030049-673355.logdeck.collector-crash.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.logdeck.collector-crash.10.log"
      ],
      "faultAt": 1312,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1312,
      "immediateTotal": 1312,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2087.08,
      "convergenceMs": 2461.676,
      "observationMs": 3969.929
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.1",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.1.log"
      ],
      "faultAt": 1243,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 6007.07,
      "convergenceMs": 191.789,
      "observationMs": 1094.744
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.2",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.2.log"
      ],
      "faultAt": 3246,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5706.235,
      "convergenceMs": 172.109,
      "observationMs": 1092.995
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.3",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.3.log"
      ],
      "faultAt": 1166,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5734.183,
      "convergenceMs": 164.448,
      "observationMs": 1096.484
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.4",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.4.log"
      ],
      "faultAt": 2989,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5695.333,
      "convergenceMs": 159.985,
      "observationMs": 1095.776
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.5",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.5.log"
      ],
      "faultAt": 2548,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5731.143,
      "convergenceMs": 168.842,
      "observationMs": 1095.221
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.6",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.6.log"
      ],
      "faultAt": 1529,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5761.36,
      "convergenceMs": 149.917,
      "observationMs": 1098.632
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.7",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.7.log"
      ],
      "faultAt": 1837,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5769.182,
      "convergenceMs": 153.354,
      "observationMs": 1101.287
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.8",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.8.log"
      ],
      "faultAt": 2438,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5748.948,
      "convergenceMs": 163.163,
      "observationMs": 1099.866
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.9",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.9.log"
      ],
      "faultAt": 1151,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5708.172,
      "convergenceMs": 178.894,
      "observationMs": 1094.644
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-restart.10",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-restart.10.log"
      ],
      "faultAt": 2619,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5687.96,
      "convergenceMs": 154.544,
      "observationMs": 1098.278
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 1,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.1",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.1.log"
      ],
      "faultAt": 1295,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4718.736,
      "convergenceMs": 156.916,
      "observationMs": 1095.848
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 2,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.2",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.2.log"
      ],
      "faultAt": 3714,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4760.467,
      "convergenceMs": 185.155,
      "observationMs": 1094.129
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 3,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.3",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.3.log"
      ],
      "faultAt": 1131,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4777.389,
      "convergenceMs": 155.277,
      "observationMs": 1098.507
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 4,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.4",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.4.log"
      ],
      "faultAt": 2586,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4724.762,
      "convergenceMs": 191.714,
      "observationMs": 1096.655
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 5,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.5",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.5.log"
      ],
      "faultAt": 3703,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4778.219,
      "convergenceMs": 184.139,
      "observationMs": 1096.431
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 6,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.6",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.6.log"
      ],
      "faultAt": 2966,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4797.161,
      "convergenceMs": 170.715,
      "observationMs": 1099.448
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 7,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.7",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.7.log"
      ],
      "faultAt": 1842,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4775.118,
      "convergenceMs": 176.981,
      "observationMs": 1104.525
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 8,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.8",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.8.log"
      ],
      "faultAt": 2044,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4763.079,
      "convergenceMs": 174.688,
      "observationMs": 1093.429
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 9,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.9",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.9.log"
      ],
      "faultAt": 2342,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4822.106,
      "convergenceMs": 170.09,
      "observationMs": 1099.56
    },
    {
      "collector": "fluent-bit-host",
      "collectorVersion": "Fluent Bit v5.0.9",
      "scenario": "collector-crash",
      "trial": 10,
      "runToken": "20260728T030049-673355.fluent-bit-host.collector-crash.10",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-host-20260728T030049-673355.fluent-bit-host.collector-crash.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260728T030049-673355.fluent-bit-host.collector-crash.10.log"
      ],
      "faultAt": 1312,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 5000,
      "immediateTotal": 5000,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4841.483,
      "convergenceMs": 155.662,
      "observationMs": 1097.517
    }
  ],
  "summary": {
    "runs": 40,
    "exactGenerated": 40,
    "exactSourceBounded": 40,
    "incomplete": 0,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/native-file-tail-run-manifest.json <==
{
  "startedAt": "2026-07-28T03:00:49Z",
  "execution": "Fluent Bit 5.0.9 ran as a host child process through a chrooted pinned userland in a private mount namespace. The isolated Docker data root was bind-exposed only inside that namespace; Fluent Bit read the target JSON log and wrote its offset database, storage, output, and process log under the separate artifact directory.",
  "dockerDataRoot": "<absolute-path-redacted>/dind-final-data",
  "fluentBitRootfs": "<absolute-path-redacted>/rootfs",
  "wrapper": "<absolute-path-redacted>/fluent-bit-chroot-wrapper.sh",
  "parsers": "<absolute-path-redacted>/parsers.conf",
  "productRevision": "58b3e4b2452236ead273318c9b5418a1adbc73b6",
  "trials": 10,
  "lines": 5000,
  "seed": 20260727,
  "collectors": [
    "logdeck",
    "fluent-bit-host"
  ],
  "scenarios": [
    "collector-restart",
    "collector-crash"
  ],
  "finishedAt": "2026-07-28T03:06:23Z"
}


==> anc/logdeck-recovery-artifact-20260802/results/observable-identity-independent.json <==
{
  "schemaVersion": 1,
  "startedAt": "2026-07-28T02:51:17.832411431Z",
  "finishedAt": "2026-07-28T02:52:10.783517608Z",
  "config": {
    "dockerCommand": "docker",
    "logdeckImage": "logdeck-research:independent-docker24",
    "generatorImage": "alpine:3.21",
    "lines": 10000,
    "trials": 10,
    "timeoutSec": 30,
    "settleSec": 1
  },
  "environment": {
    "dockerClientVersion": "24.0.9",
    "dockerServerVersion": "24.0.9",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "5.15.0-118-generic"
  },
  "results": [
    {
      "trial": 1,
      "runId": "20260728T025117.963782983-01",
      "startedAt": "2026-07-28T02:51:17.963782983Z",
      "finishedAt": "2026-07-28T02:51:23.08918707Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025117.963782983-01 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3824.23,
      "artifactsPath": "<absolute-path-redacted>/trial-1-20260728T025117.963782983-01"
    },
    {
      "trial": 2,
      "runId": "20260728T025123.089193550-02",
      "startedAt": "2026-07-28T02:51:23.08919355Z",
      "finishedAt": "2026-07-28T02:51:28.254306469Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025123.089193550-02 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3848.75,
      "artifactsPath": "<absolute-path-redacted>/trial-2-20260728T025123.089193550-02"
    },
    {
      "trial": 3,
      "runId": "20260728T025128.254311829-03",
      "startedAt": "2026-07-28T02:51:28.254311829Z",
      "finishedAt": "2026-07-28T02:51:33.242947623Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025128.254311829-03 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3717.202,
      "artifactsPath": "<absolute-path-redacted>/trial-3-20260728T025128.254311829-03"
    },
    {
      "trial": 4,
      "runId": "20260728T025133.242953463-04",
      "startedAt": "2026-07-28T02:51:33.242953463Z",
      "finishedAt": "2026-07-28T02:51:38.436035835Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025133.242953463-04 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3945.487,
      "artifactsPath": "<absolute-path-redacted>/trial-4-20260728T025133.242953463-04"
    },
    {
      "trial": 5,
      "runId": "20260728T025138.436040715-05",
      "startedAt": "2026-07-28T02:51:38.436040715Z",
      "finishedAt": "2026-07-28T02:51:43.576967113Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025138.436040715-05 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3929.31,
      "artifactsPath": "<absolute-path-redacted>/trial-5-20260728T025138.436040715-05"
    },
    {
      "trial": 6,
      "runId": "20260728T025143.576971713-06",
      "startedAt": "2026-07-28T02:51:43.576971713Z",
      "finishedAt": "2026-07-28T02:51:48.97308186Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025143.576971713-06 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4126.567,
      "artifactsPath": "<absolute-path-redacted>/trial-6-20260728T025143.576971713-06"
    },
    {
      "trial": 7,
      "runId": "20260728T025148.973087140-07",
      "startedAt": "2026-07-28T02:51:48.97308714Z",
      "finishedAt": "2026-07-28T02:51:54.205178273Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025148.973087140-07 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4041.003,
      "artifactsPath": "<absolute-path-redacted>/trial-7-20260728T025148.973087140-07"
    },
    {
      "trial": 8,
      "runId": "20260728T025154.205184913-08",
      "startedAt": "2026-07-28T02:51:54.205184913Z",
      "finishedAt": "2026-07-28T02:51:59.438974181Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025154.205184913-08 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3973.163,
      "artifactsPath": "<absolute-path-redacted>/trial-8-20260728T025154.205184913-08"
    },
    {
      "trial": 9,
      "runId": "20260728T025159.438979221-09",
      "startedAt": "2026-07-28T02:51:59.438979221Z",
      "finishedAt": "2026-07-28T02:52:04.822985557Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025159.438979221-09 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4053.962,
      "artifactsPath": "<absolute-path-redacted>/trial-9-20260728T025159.438979221-09"
    },
    {
      "trial": 10,
      "runId": "20260728T025204.822991917-10",
      "startedAt": "2026-07-28T02:52:04.822991917Z",
      "finishedAt": "2026-07-28T02:52:10.783511368Z",
      "marker": "OBSERVABLE_IDENTITY run=20260728T025204.822991917-10 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4719.241,
      "artifactsPath": "<absolute-path-redacted>/trial-10-20260728T025204.822991917-10"
    }
  ]
}


==> anc/logdeck-recovery-artifact-20260802/results/observable-identity-json-file.json <==
{
  "schemaVersion": 1,
  "startedAt": "2026-08-02T00:35:17.963109279Z",
  "finishedAt": "2026-08-02T00:36:06.592467711Z",
  "config": {
    "dockerCommand": "docker",
    "logdeckImage": "logdeck-research-ablation:58b3e4b",
    "generatorImage": "alpine:3.21",
    "logDriver": "json-file",
    "lines": 10000,
    "trials": 10,
    "timeoutSec": 30,
    "settleSec": 1
  },
  "environment": {
    "dockerClientVersion": "29.1.3",
    "dockerServerVersion": "29.1.3",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "results": [
    {
      "trial": 1,
      "runId": "20260802T003518.078261009-01",
      "startedAt": "2026-08-02T00:35:18.078261009Z",
      "finishedAt": "2026-08-02T00:35:23.659827112Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003518.078261009-01 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4629.954,
      "artifactsPath": "<absolute-path-redacted>/trial-1-20260802T003518.078261009-01"
    },
    {
      "trial": 2,
      "runId": "20260802T003523.659832946-02",
      "startedAt": "2026-08-02T00:35:23.659832946Z",
      "finishedAt": "2026-08-02T00:35:28.143626816Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003523.659832946-02 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3626.41,
      "artifactsPath": "<absolute-path-redacted>/trial-2-20260802T003523.659832946-02"
    },
    {
      "trial": 3,
      "runId": "20260802T003528.143638524-03",
      "startedAt": "2026-08-02T00:35:28.143638524Z",
      "finishedAt": "2026-08-02T00:35:32.704565092Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003528.143638524-03 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3702.128,
      "artifactsPath": "<absolute-path-redacted>/trial-3-20260802T003528.143638524-03"
    },
    {
      "trial": 4,
      "runId": "20260802T003532.704569675-04",
      "startedAt": "2026-08-02T00:35:32.704569675Z",
      "finishedAt": "2026-08-02T00:35:37.167287639Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003532.704569675-04 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3518.475,
      "artifactsPath": "<absolute-path-redacted>/trial-4-20260802T003532.704569675-04"
    },
    {
      "trial": 5,
      "runId": "20260802T003537.167292806-05",
      "startedAt": "2026-08-02T00:35:37.167292806Z",
      "finishedAt": "2026-08-02T00:35:41.493706924Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003537.167292806-05 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3505.167,
      "artifactsPath": "<absolute-path-redacted>/trial-5-20260802T003537.167292806-05"
    },
    {
      "trial": 6,
      "runId": "20260802T003541.493711133-06",
      "startedAt": "2026-08-02T00:35:41.493711133Z",
      "finishedAt": "2026-08-02T00:35:45.784180318Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003541.493711133-06 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3479.075,
      "artifactsPath": "<absolute-path-redacted>/trial-6-20260802T003541.493711133-06"
    },
    {
      "trial": 7,
      "runId": "20260802T003545.784184818-07",
      "startedAt": "2026-08-02T00:35:45.784184818Z",
      "finishedAt": "2026-08-02T00:35:50.31112005Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003545.784184818-07 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3675.485,
      "artifactsPath": "<absolute-path-redacted>/trial-7-20260802T003545.784184818-07"
    },
    {
      "trial": 8,
      "runId": "20260802T003550.311123716-08",
      "startedAt": "2026-08-02T00:35:50.311123716Z",
      "finishedAt": "2026-08-02T00:35:55.530168212Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003550.311123716-08 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4385.552,
      "artifactsPath": "<absolute-path-redacted>/trial-8-20260802T003550.311123716-08"
    },
    {
      "trial": 9,
      "runId": "20260802T003555.530171587-09",
      "startedAt": "2026-08-02T00:35:55.530171587Z",
      "finishedAt": "2026-08-02T00:36:02.159608886Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003555.530171587-09 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 5647.555,
      "artifactsPath": "<absolute-path-redacted>/trial-9-20260802T003555.530171587-09"
    },
    {
      "trial": 10,
      "runId": "20260802T003602.159613344-10",
      "startedAt": "2026-08-02T00:36:02.159613344Z",
      "finishedAt": "2026-08-02T00:36:06.592463753Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003602.159613344-10 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3592.971,
      "artifactsPath": "<absolute-path-redacted>/trial-10-20260802T003602.159613344-10"
    }
  ]
}


==> anc/logdeck-recovery-artifact-20260802/results/observable-identity-local.json <==
{
  "schemaVersion": 1,
  "startedAt": "2026-08-02T00:34:00.061130442Z",
  "finishedAt": "2026-08-02T00:34:55.236178851Z",
  "config": {
    "dockerCommand": "docker",
    "logdeckImage": "logdeck-research-ablation:58b3e4b",
    "generatorImage": "alpine:3.21",
    "logDriver": "local",
    "lines": 10000,
    "trials": 10,
    "timeoutSec": 30,
    "settleSec": 1
  },
  "environment": {
    "dockerClientVersion": "29.1.3",
    "dockerServerVersion": "29.1.3",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "results": [
    {
      "trial": 1,
      "runId": "20260802T003400.340828280-01",
      "startedAt": "2026-08-02T00:34:00.34082828Z",
      "finishedAt": "2026-08-02T00:34:05.678817175Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003400.340828280-01 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4322.495,
      "artifactsPath": "<absolute-path-redacted>/trial-1-20260802T003400.340828280-01"
    },
    {
      "trial": 2,
      "runId": "20260802T003405.678820758-02",
      "startedAt": "2026-08-02T00:34:05.678820758Z",
      "finishedAt": "2026-08-02T00:34:10.85977954Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003405.678820758-02 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4316.646,
      "artifactsPath": "<absolute-path-redacted>/trial-2-20260802T003405.678820758-02"
    },
    {
      "trial": 3,
      "runId": "20260802T003410.859786624-03",
      "startedAt": "2026-08-02T00:34:10.859786624Z",
      "finishedAt": "2026-08-02T00:34:19.68293041Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003410.859786624-03 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 7725.346,
      "artifactsPath": "<absolute-path-redacted>/trial-3-20260802T003410.859786624-03"
    },
    {
      "trial": 4,
      "runId": "20260802T003419.682934368-04",
      "startedAt": "2026-08-02T00:34:19.682934368Z",
      "finishedAt": "2026-08-02T00:34:24.656151414Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003419.682934368-04 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4144.488,
      "artifactsPath": "<absolute-path-redacted>/trial-4-20260802T003419.682934368-04"
    },
    {
      "trial": 5,
      "runId": "20260802T003424.656155622-05",
      "startedAt": "2026-08-02T00:34:24.656155622Z",
      "finishedAt": "2026-08-02T00:34:30.500414217Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003424.656155622-05 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4951.853,
      "artifactsPath": "<absolute-path-redacted>/trial-5-20260802T003424.656155622-05"
    },
    {
      "trial": 6,
      "runId": "20260802T003430.500418300-06",
      "startedAt": "2026-08-02T00:34:30.5004183Z",
      "finishedAt": "2026-08-02T00:34:34.962109965Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003430.500418300-06 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3619.082,
      "artifactsPath": "<absolute-path-redacted>/trial-6-20260802T003430.500418300-06"
    },
    {
      "trial": 7,
      "runId": "20260802T003434.962113923-07",
      "startedAt": "2026-08-02T00:34:34.962113923Z",
      "finishedAt": "2026-08-02T00:34:39.901461425Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003434.962113923-07 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 4063.746,
      "artifactsPath": "<absolute-path-redacted>/trial-7-20260802T003434.962113923-07"
    },
    {
      "trial": 8,
      "runId": "20260802T003439.901465217-08",
      "startedAt": "2026-08-02T00:34:39.901465217Z",
      "finishedAt": "2026-08-02T00:34:43.878081155Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003439.901465217-08 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3115.81,
      "artifactsPath": "<absolute-path-redacted>/trial-8-20260802T003439.901465217-08"
    },
    {
      "trial": 9,
      "runId": "20260802T003443.878084864-09",
      "startedAt": "2026-08-02T00:34:43.878084864Z",
      "finishedAt": "2026-08-02T00:34:51.237231747Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003443.878084864-09 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 6392.388,
      "artifactsPath": "<absolute-path-redacted>/trial-9-20260802T003443.878084864-09"
    },
    {
      "trial": 10,
      "runId": "20260802T003451.237235372-10",
      "startedAt": "2026-08-02T00:34:51.237235372Z",
      "finishedAt": "2026-08-02T00:34:55.236175059Z",
      "marker": "OBSERVABLE_IDENTITY run=20260802T003451.237235372-10 payload=identical",
      "oracleTotal": 10000,
      "sourceTotal": 10000,
      "sourceMalformed": 0,
      "sourceObservableUnique": 10000,
      "sourceCollisions": 0,
      "sourceLimited": false,
      "logdeckTotal": 10000,
      "missingMultiplicity": 0,
      "extraMultiplicity": 0,
      "exactMultiplicity": true,
      "convergenceMs": 3128.798,
      "artifactsPath": "<absolute-path-redacted>/trial-10-20260802T003451.237235372-10"
    }
  ]
}


==> anc/logdeck-recovery-artifact-20260802/results/recovery-amplification-summary.json <==
{
  "schemaVersion": 1,
  "generatedAt": "2026-07-27T13:31:44.868742Z",
  "sourceReport": "../results/recovery-amplification-10trial-linux-container-20260727.json",
  "sourceSchemaVersion": 2,
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.6.2",
    "dockerServerVersion": "29.4.0",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck-metrics"
    ],
    "scenarios": [
      "startup-race",
      "exit-burst",
      "collector-restart"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-ablation:local",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "../results/artifacts-recovery-amplification-10trial-20260727",
    "randomizeFaultBoundary": true,
    "seed": 20260727,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.1",
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2841.504,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 6774,
      "rereadRawBytes": 2009664,
      "rereadDurationMs": 1106.711,
      "maxRereadDurationMs": 705.598,
      "recordAmplification": 1.3548,
      "databaseBytes": 2768896,
      "databaseWalBytes": 4853392,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 7655056,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.2",
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2537.277,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 7072,
      "rereadRawBytes": 2098170,
      "rereadDurationMs": 997.944,
      "maxRereadDurationMs": 532.29,
      "recordAmplification": 1.4144,
      "databaseBytes": 3387392,
      "databaseWalBytes": 5895752,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 9315912,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.3",
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1608.004,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 8338,
      "rereadRawBytes": 2474172,
      "rereadDurationMs": 1073.891,
      "maxRereadDurationMs": 596.555,
      "recordAmplification": 1.6676,
      "databaseBytes": 2543616,
      "databaseWalBytes": 4305432,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 6881816,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.4",
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1554.297,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 8492,
      "rereadRawBytes": 2519910,
      "rereadDurationMs": 1174.303,
      "maxRereadDurationMs": 704.893,
      "recordAmplification": 1.6984,
      "databaseBytes": 3309568,
      "databaseWalBytes": 5726832,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 9069168,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.5",
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1649.945,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 8499,
      "rereadRawBytes": 2521989,
      "rereadDurationMs": 1305.305,
      "maxRereadDurationMs": 805.177,
      "recordAmplification": 1.6998,
      "databaseBytes": 2719744,
      "databaseWalBytes": 4663872,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 7416384,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.6",
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2515.857,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 7284,
      "rereadRawBytes": 2161134,
      "rereadDurationMs": 910.996,
      "maxRereadDurationMs": 459.455,
      "recordAmplification": 1.4568,
      "databaseBytes": 3813376,
      "databaseWalBytes": 6662072,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 10508216,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.7",
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2953.278,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 6459,
      "rereadRawBytes": 1916109,
      "rereadDurationMs": 870.9259999999999,
      "maxRereadDurationMs": 498.228,
      "recordAmplification": 1.2918,
      "databaseBytes": 3538944,
      "databaseWalBytes": 6208872,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 9780584,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.8",
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2595.755,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 7283,
      "rereadRawBytes": 2160837,
      "rereadDurationMs": 1308.588,
      "maxRereadDurationMs": 748.978,
      "recordAmplification": 1.4566,
      "databaseBytes": 3264512,
      "databaseWalBytes": 5978152,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 9275432,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.9",
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1443.031,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 8056,
      "rereadRawBytes": 2390418,
      "rereadDurationMs": 1191.599,
      "maxRereadDurationMs": 683.175,
      "recordAmplification": 1.6112,
      "databaseBytes": 2846720,
      "databaseWalBytes": 4944032,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 7823520,
      "sourceArtifactBytes": 1333893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.10",
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1344.853,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 7968,
      "rereadRawBytes": 2372250,
      "rereadDurationMs": 1301.24,
      "maxRereadDurationMs": 815.888,
      "recordAmplification": 1.5936,
      "databaseBytes": 2961408,
      "databaseWalBytes": 5166512,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 8160688,
      "sourceArtifactBytes": 1338893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.1",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2332.337,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1473893,
      "rereadDurationMs": 462.145,
      "maxRereadDurationMs": 462.145,
      "recordAmplification": 1,
      "databaseBytes": 3162112,
      "databaseWalBytes": 5504352,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 8699232,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.2",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1836.351,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 10000,
      "rereadRawBytes": 2947786,
      "rereadDurationMs": 1321.401,
      "maxRereadDurationMs": 856.889,
      "recordAmplification": 2,
      "databaseBytes": 2568192,
      "databaseWalBytes": 4552632,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 7153592,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.3",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2332.943,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1473893,
      "rereadDurationMs": 483.627,
      "maxRereadDurationMs": 483.627,
      "recordAmplification": 1,
      "databaseBytes": 2543616,
      "databaseWalBytes": 4441392,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 7017776,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.4",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 3303.397,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1473893,
      "rereadDurationMs": 485.649,
      "maxRereadDurationMs": 485.649,
      "recordAmplification": 1,
      "databaseBytes": 2691072,
      "databaseWalBytes": 4700952,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 7424792,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.5",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2147.071,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1473893,
      "rereadDurationMs": 469.268,
      "maxRereadDurationMs": 469.268,
      "recordAmplification": 1,
      "databaseBytes": 3403776,
      "databaseWalBytes": 5800992,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 9237536,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.6",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2146.752,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1473893,
      "rereadDurationMs": 471.069,
      "maxRereadDurationMs": 471.069,
      "recordAmplification": 1,
      "databaseBytes": 3518464,
      "databaseWalBytes": 6167672,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 9718904,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.7",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2504.449,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1473893,
      "rereadDurationMs": 495.633,
      "maxRereadDurationMs": 495.633,
      "recordAmplification": 1,
      "databaseBytes": 2772992,
      "databaseWalBytes": 4911072,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 7716832,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.8",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 10791.151,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1473893,
      "rereadDurationMs": 1579.831,
      "maxRereadDurationMs": 1579.831,
      "recordAmplification": 1,
      "databaseBytes": 3031040,
      "databaseWalBytes": 5356032,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 8419840,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.9",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2494.706,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1473893,
      "rereadDurationMs": 642.653,
      "maxRereadDurationMs": 642.653,
      "recordAmplification": 1,
      "databaseBytes": 3960832,
      "databaseWalBytes": 6822752,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 10816352,
      "sourceArtifactBytes": 1323893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.10",
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 2805.114,
      "recoveryPasses": 1,
      "successfulPasses": 1,
      "failedPasses": 0,
      "rereadRecords": 5000,
      "rereadRawBytes": 1478893,
      "rereadDurationMs": 657.315,
      "maxRereadDurationMs": 657.315,
      "recordAmplification": 1,
      "databaseBytes": 2637824,
      "databaseWalBytes": 4692712,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 7363304,
      "sourceArtifactBytes": 1328893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.1",
      "faultAt": 1243,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1381.514,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 6243,
      "rereadRawBytes": 1883172,
      "rereadDurationMs": 755.9209999999999,
      "maxRereadDurationMs": 556.723,
      "recordAmplification": 1.2486,
      "databaseBytes": 2719744,
      "databaseWalBytes": 1998232,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4750744,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.2",
      "faultAt": 3246,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 3041.97,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 8246,
      "rereadRawBytes": 2488078,
      "rereadDurationMs": 1710.243,
      "maxRereadDurationMs": 1076.371,
      "recordAmplification": 1.6492,
      "databaseBytes": 3411968,
      "databaseWalBytes": 1137152,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4581888,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.3",
      "faultAt": 1166,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1999.602,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 6166,
      "rereadRawBytes": 1859918,
      "rereadDurationMs": 1480.253,
      "maxRereadDurationMs": 1239.859,
      "recordAmplification": 1.2332,
      "databaseBytes": 2686976,
      "databaseWalBytes": 1994112,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4713856,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.4",
      "faultAt": 2989,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1333.605,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 7989,
      "rereadRawBytes": 2410464,
      "rereadDurationMs": 965.863,
      "maxRereadDurationMs": 572.821,
      "recordAmplification": 1.5978,
      "databaseBytes": 3346432,
      "databaseWalBytes": 1260752,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4639952,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.5",
      "faultAt": 2548,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1911.78,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 7548,
      "rereadRawBytes": 2277282,
      "rereadDurationMs": 977.2090000000001,
      "maxRereadDurationMs": 695.462,
      "recordAmplification": 1.5096,
      "databaseBytes": 3174400,
      "databaseWalBytes": 1380232,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4587400,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.6",
      "faultAt": 1529,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1374.675,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 6529,
      "rereadRawBytes": 1969544,
      "rereadDurationMs": 699.702,
      "maxRereadDurationMs": 525.714,
      "recordAmplification": 1.3058,
      "databaseBytes": 2805760,
      "databaseWalBytes": 1783992,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4622520,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.7",
      "faultAt": 1837,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1477.262,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 6837,
      "rereadRawBytes": 2062560,
      "rereadDurationMs": 812.9970000000001,
      "maxRereadDurationMs": 525.447,
      "recordAmplification": 1.3674,
      "databaseBytes": 2871296,
      "databaseWalBytes": 1516192,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4420256,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.8",
      "faultAt": 2438,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1588.766,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 7438,
      "rereadRawBytes": 2244062,
      "rereadDurationMs": 753.104,
      "maxRereadDurationMs": 512.061,
      "recordAmplification": 1.4876,
      "databaseBytes": 3153920,
      "databaseWalBytes": 1458512,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4645200,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.9",
      "faultAt": 1151,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1622.152,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 6151,
      "rereadRawBytes": 1855388,
      "rereadDurationMs": 625.078,
      "maxRereadDurationMs": 492.452,
      "recordAmplification": 1.2302,
      "databaseBytes": 2670592,
      "databaseWalBytes": 1965272,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4668632,
      "sourceArtifactBytes": 1358893
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.10",
      "faultAt": 2619,
      "generated": 5000,
      "sourceUnique": 5000,
      "exactSourceBounded": true,
      "convergenceMs": 1616.021,
      "recoveryPasses": 2,
      "successfulPasses": 2,
      "failedPasses": 0,
      "rereadRecords": 7619,
      "rereadRawBytes": 2306343,
      "rereadDurationMs": 771.1859999999999,
      "maxRereadDurationMs": 519.329,
      "recordAmplification": 1.5238,
      "databaseBytes": 3174400,
      "databaseWalBytes": 1400832,
      "databaseShmBytes": 32768,
      "databaseFootprintBytes": 4608000,
      "sourceArtifactBytes": 1363893
    }
  ]
}


==> anc/logdeck-recovery-artifact-20260802/results/recovery-amplification.json <==
{
  "schemaVersion": 2,
  "runId": "20260727T132709-956549",
  "startedAt": "2026-07-27T13:27:09.152953757Z",
  "finishedAt": "2026-07-27T13:31:32.557379798Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.6.2",
    "dockerServerVersion": "29.4.0",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck-metrics"
    ],
    "scenarios": [
      "startup-race",
      "exit-burst",
      "collector-restart"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-ablation:local",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "../results/artifacts-recovery-amplification-10trial-20260727",
    "randomizeFaultBoundary": true,
    "seed": 20260727,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 733,
      "immediateTotal": 733,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 742.99,
      "convergenceMs": 2841.504,
      "observationMs": 4096.686
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 630,
      "immediateTotal": 630,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 811.635,
      "convergenceMs": 2537.277,
      "observationMs": 3691.096
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 818,
      "immediateTotal": 818,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 627.121,
      "convergenceMs": 1608.004,
      "observationMs": 2407.787
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 407,
      "immediateTotal": 407,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 562.682,
      "convergenceMs": 1554.297,
      "observationMs": 2425.547
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 787,
      "immediateTotal": 787,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 736.243,
      "convergenceMs": 1649.945,
      "observationMs": 2857.061
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1021,
      "immediateTotal": 1021,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 684.087,
      "convergenceMs": 2515.857,
      "observationMs": 3669.039
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 337,
      "immediateTotal": 337,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 670.726,
      "convergenceMs": 2953.278,
      "observationMs": 3911.087
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 599,
      "immediateTotal": 599,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 813.412,
      "convergenceMs": 2595.755,
      "observationMs": 3766.604
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 420,
      "immediateTotal": 420,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 641.62,
      "convergenceMs": 1443.031,
      "observationMs": 2509.871
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260727T132709-956549.logdeck-metrics.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 536,
      "immediateTotal": 536,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1783.602,
      "convergenceMs": 1344.853,
      "observationMs": 2611.459
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 611.978,
      "convergenceMs": 2332.337,
      "observationMs": 3621.482
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 541.811,
      "convergenceMs": 1836.351,
      "observationMs": 3065.065
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 162,
      "immediateTotal": 162,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 534.744,
      "convergenceMs": 2332.943,
      "observationMs": 3910.87
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 797.108,
      "convergenceMs": 3303.397,
      "observationMs": 4539.213
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 20,
      "immediateTotal": 20,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 576.068,
      "convergenceMs": 2147.071,
      "observationMs": 3431.63
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 81,
      "immediateTotal": 81,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 632.74,
      "convergenceMs": 2146.752,
      "observationMs": 3504.625
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 33,
      "immediateTotal": 33,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 581.712,
      "convergenceMs": 2504.449,
      "observationMs": 3879.557
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 997.885,
      "convergenceMs": 10791.151,
      "observationMs": 11707.092
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1551.724,
      "convergenceMs": 2494.706,
      "observationMs": 3858.311
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260727T132709-956549.logdeck-metrics.exit-burst.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.exit-burst.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.exit-burst.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1852.054,
      "convergenceMs": 2805.114,
      "observationMs": 4014.324
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 1,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.1.log"
      ],
      "faultAt": 1243,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1243,
      "immediateTotal": 1243,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 17002.437,
      "convergenceMs": 1381.514,
      "observationMs": 2510.267
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 2,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.2.log"
      ],
      "faultAt": 3246,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3246,
      "immediateTotal": 3246,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4457.072,
      "convergenceMs": 3041.97,
      "observationMs": 3135.463
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 3,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.3.log"
      ],
      "faultAt": 1166,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1166,
      "immediateTotal": 1166,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 17457.054,
      "convergenceMs": 1999.602,
      "observationMs": 3281.012
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 4,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.4.log"
      ],
      "faultAt": 2989,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2989,
      "immediateTotal": 2989,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 16951.644,
      "convergenceMs": 1333.605,
      "observationMs": 2304.21
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 5,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.5.log"
      ],
      "faultAt": 2548,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2548,
      "immediateTotal": 2548,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 16193.519,
      "convergenceMs": 1911.78,
      "observationMs": 2504.44
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 6,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.6.log"
      ],
      "faultAt": 1529,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1529,
      "immediateTotal": 1529,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 16245.037,
      "convergenceMs": 1374.675,
      "observationMs": 2615.494
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 7,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.7.log"
      ],
      "faultAt": 1837,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1837,
      "immediateTotal": 1837,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2249.913,
      "convergenceMs": 1477.262,
      "observationMs": 2567.902
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 8,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.8.log"
      ],
      "faultAt": 2438,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2438,
      "immediateTotal": 2438,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 16187.38,
      "convergenceMs": 1588.766,
      "observationMs": 2634.944
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 9,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.9.log"
      ],
      "faultAt": 1151,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1151,
      "immediateTotal": 1151,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 16193.962,
      "convergenceMs": 1622.152,
      "observationMs": 2796.159
    },
    {
      "collector": "logdeck-metrics",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83+recovery-metrics",
      "scenario": "collector-restart",
      "trial": 10,
      "runToken": "20260727T132709-956549.logdeck-metrics.collector-restart.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T132709-956549.logdeck-metrics.collector-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T132709-956549.logdeck-metrics.collector-restart.10.log"
      ],
      "faultAt": 2619,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2619,
      "immediateTotal": 2619,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2697.828,
      "convergenceMs": 1616.021,
      "observationMs": 2618.985
    }
  ],
  "summary": {
    "runs": 30,
    "exactGenerated": 30,
    "exactSourceBounded": 30,
    "incomplete": 0,
    "operationalErrors": 0,
    "sourceLimited": 0
  }
}


==> anc/logdeck-recovery-artifact-20260802/results/stateful-file-tail.json <==
{
  "schemaVersion": 2,
  "runId": "20260727T142000-503473",
  "startedAt": "2026-07-27T14:20:00.498490473Z",
  "finishedAt": "2026-07-27T14:29:30.701689022Z",
  "environment": {
    "goos": "linux",
    "goarch": "arm64",
    "cpus": 8,
    "dockerClientVersion": "29.6.2",
    "dockerServerVersion": "29.4.0",
    "dockerServerOS": "linux",
    "dockerServerArch": "aarch64",
    "dockerServerKernel": "7.0.11-orbstack-00360-gc9bc4d96ac70"
  },
  "config": {
    "collectors": [
      "logdeck",
      "fluent-bit"
    ],
    "scenarios": [
      "startup-race",
      "exit-burst",
      "collector-pause",
      "fast-same-id-restart",
      "source-horizon"
    ],
    "trials": 10,
    "lines": 5000,
    "payloadBytes": 160,
    "timeoutSec": 20,
    "settleSec": 1,
    "plateauSec": 2,
    "generatorImage": "alpine:3.21",
    "logdeckImage": "logdeck-ablation:local",
    "vectorImage": "timberio/vector:0.55.0-alpine",
    "fluentBitImage": "cr.fluentbit.io/fluent/fluent-bit:5.0.9",
    "keepContainers": false,
    "dockerCommand": "docker",
    "artifactsDir": "../results/artifacts-stateful-baseline-10trial-20260727",
    "randomizeFaultBoundary": true,
    "seed": 20260727,
    "sampleResources": false,
    "resourceSampleIntervalMs": 1000
  },
  "results": [
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260727T142000-503473.logdeck.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 644,
      "immediateTotal": 644,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 775.849,
      "convergenceMs": 3101.469,
      "observationMs": 3883.129
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260727T142000-503473.logdeck.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 361,
      "immediateTotal": 361,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 704.979,
      "convergenceMs": 3044.296,
      "observationMs": 3800.306
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260727T142000-503473.logdeck.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 397,
      "immediateTotal": 397,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 852.464,
      "convergenceMs": 2307.792,
      "observationMs": 3436.28
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260727T142000-503473.logdeck.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 676,
      "immediateTotal": 676,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 743.309,
      "convergenceMs": 1878.39,
      "observationMs": 2506.153
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260727T142000-503473.logdeck.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 621,
      "immediateTotal": 621,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 835.101,
      "convergenceMs": 3861.748,
      "observationMs": 4417.148
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260727T142000-503473.logdeck.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 339,
      "immediateTotal": 339,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1340.017,
      "convergenceMs": 3840.961,
      "observationMs": 4616.572
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260727T142000-503473.logdeck.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1776,
      "immediateTotal": 1776,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 10814.579,
      "convergenceMs": 5905.559,
      "observationMs": 4975.972
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260727T142000-503473.logdeck.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 534,
      "immediateTotal": 534,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1834.267,
      "convergenceMs": 4377.363,
      "observationMs": 4828.896
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260727T142000-503473.logdeck.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 577,
      "immediateTotal": 577,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1338.592,
      "convergenceMs": 3143.988,
      "observationMs": 3591.024
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260727T142000-503473.logdeck.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 492,
      "immediateTotal": 492,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1004.746,
      "convergenceMs": 4314.535,
      "observationMs": 4926.433
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 50,
      "immediateTotal": 50,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 743.144,
      "convergenceMs": 3049.711,
      "observationMs": 4348.282
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 122,
      "immediateTotal": 122,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 929.355,
      "convergenceMs": 6453.251,
      "observationMs": 7297.374
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 44,
      "immediateTotal": 44,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1062.613,
      "convergenceMs": 6382.072,
      "observationMs": 7583.193
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 734.481,
      "convergenceMs": 3147.136,
      "observationMs": 4332.082
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 124,
      "immediateTotal": 124,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 640.756,
      "convergenceMs": 3779.297,
      "observationMs": 5105.201
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 456,
      "immediateTotal": 456,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 7142.796,
      "convergenceMs": 2738.645,
      "observationMs": 4079.927
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1016.775,
      "convergenceMs": 3818.627,
      "observationMs": 5125.88
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1242.996,
      "convergenceMs": 3710.969,
      "observationMs": 4782.96
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 602.501,
      "convergenceMs": 2062.257,
      "observationMs": 3270.861
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260727T142000-503473.logdeck.exit-burst.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.exit-burst.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.exit-burst.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 148,
      "immediateTotal": 148,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1195.352,
      "convergenceMs": 2293.697,
      "observationMs": 3335.235
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 1,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.1.log"
      ],
      "faultAt": 2830,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2796.081,
      "convergenceMs": 2505.112,
      "observationMs": 3538.95
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 2,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.2.log"
      ],
      "faultAt": 2461,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1436,
      "immediateTotal": 1436,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 7926.35,
      "convergenceMs": 1722.928,
      "observationMs": 2359.097
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 3,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.3.log"
      ],
      "faultAt": 3312,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2744,
      "immediateTotal": 2744,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3591.284,
      "convergenceMs": 2638.284,
      "observationMs": 1870.884
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 4,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.4.log"
      ],
      "faultAt": 1926,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 742,
      "immediateTotal": 742,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4127.907,
      "convergenceMs": 2878.817,
      "observationMs": 3658.399
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 5,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.5.log"
      ],
      "faultAt": 3741,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3535,
      "immediateTotal": 3535,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2627.77,
      "convergenceMs": 1675.016,
      "observationMs": 1613.672
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 6,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.6.log"
      ],
      "faultAt": 3077,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3320,
      "immediateTotal": 3320,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2788.665,
      "convergenceMs": 4732.983,
      "observationMs": 1707.357
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 7,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.7.log"
      ],
      "faultAt": 3514,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1282,
      "immediateTotal": 1282,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3335.599,
      "convergenceMs": 2250.346,
      "observationMs": 2929.01
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 8,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.8.log"
      ],
      "faultAt": 3599,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3020,
      "immediateTotal": 3020,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2864.852,
      "convergenceMs": 2460.887,
      "observationMs": 3265.543
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 9,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.9.log"
      ],
      "faultAt": 1141,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1621,
      "immediateTotal": 1621,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2835.748,
      "convergenceMs": 2043.28,
      "observationMs": 2597.365
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "collector-pause",
      "trial": 10,
      "runToken": "20260727T142000-503473.logdeck.collector-pause.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.collector-pause.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.collector-pause.10.log"
      ],
      "faultAt": 1926,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2252,
      "immediateTotal": 2252,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2620.088,
      "convergenceMs": 1164.302,
      "observationMs": 2214.63
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 1,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.1.log"
      ],
      "faultAt": 3995,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 598,
      "immediateTotal": 598,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1437.599,
      "convergenceMs": 2566.623,
      "observationMs": 3383.485
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 2,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.2.log"
      ],
      "faultAt": 2612,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1068,
      "immediateTotal": 1068,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2354.449,
      "convergenceMs": 3120.254,
      "observationMs": 4080.317
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 3,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.3.log"
      ],
      "faultAt": 3367,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2063,
      "immediateTotal": 2063,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 6856.832,
      "convergenceMs": 2557.385,
      "observationMs": 2633.523
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 4,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.4.log"
      ],
      "faultAt": 3755,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 630,
      "immediateTotal": 630,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1918.991,
      "convergenceMs": 3072.068,
      "observationMs": 3777.638
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 5,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.5.log"
      ],
      "faultAt": 3408,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 546,
      "immediateTotal": 546,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1466.38,
      "convergenceMs": 2286.863,
      "observationMs": 3203.058
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 6,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.6.log"
      ],
      "faultAt": 2850,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1005,
      "immediateTotal": 1005,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1283.583,
      "convergenceMs": 2647.938,
      "observationMs": 3358.84
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 7,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.7.log"
      ],
      "faultAt": 3170,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 779,
      "immediateTotal": 779,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1293.354,
      "convergenceMs": 2932.527,
      "observationMs": 3702.842
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 8,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.8.log"
      ],
      "faultAt": 3470,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 903,
      "immediateTotal": 903,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1231.745,
      "convergenceMs": 2045.258,
      "observationMs": 3050.114
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 9,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.9.log"
      ],
      "faultAt": 3419,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1183,
      "immediateTotal": 1183,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 1148.165,
      "convergenceMs": 6329.116,
      "observationMs": 6845.48
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "fast-same-id-restart",
      "trial": 10,
      "runToken": "20260727T142000-503473.logdeck.fast-same-id-restart.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.fast-same-id-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.fast-same-id-restart.10.log"
      ],
      "faultAt": 1164,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 339,
      "immediateTotal": 339,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 6277.315,
      "convergenceMs": 3361.036,
      "observationMs": 3960.825
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 1,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.1",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 1131.593,
      "convergenceMs": 38.4,
      "observationMs": 1056.562
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 2,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.2",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 1047.574,
      "convergenceMs": 45.566,
      "observationMs": 1056.755
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 3,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.3",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 1028.933,
      "convergenceMs": 74.999,
      "observationMs": 1060.158
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 4,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.4",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 1145.249,
      "convergenceMs": 130.996,
      "observationMs": 1053.864
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 5,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.5",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 733.213,
      "convergenceMs": 34.515,
      "observationMs": 1053.088
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 6,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.6",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 1113.01,
      "convergenceMs": 68.417,
      "observationMs": 1053.618
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 7,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.7",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 1325.025,
      "convergenceMs": 29.432,
      "observationMs": 1051.285
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 8,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.8",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 1287.28,
      "convergenceMs": 29.75,
      "observationMs": 1106.56
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 9,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.9",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 1247.516,
      "convergenceMs": 45.894,
      "observationMs": 1062.521
    },
    {
      "collector": "logdeck",
      "collectorVersion": "sha256:b94123bd9b904816f1d7c3c1c74c45bc66fd005ac3dabe1058423200d419bc83",
      "scenario": "source-horizon",
      "trial": 10,
      "runToken": "20260727T142000-503473.logdeck.source-horizon.10",
      "artifactsPath": "<absolute-path-redacted>/logdeck-20260727T142000-503473.logdeck.source-horizon.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.logdeck.source-horizon.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 2,
      "sourceTotal": 2,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 2,
      "immediateTotal": 2,
      "finalUnique": 2,
      "finalTotal": 2,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4998,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4998"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 632.586,
      "convergenceMs": 32.292,
      "observationMs": 1058.941
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 1,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.1",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.1.log"
      ],
      "faultAt": 1774,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1774,
      "immediateTotal": 1774,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2229.13,
      "convergenceMs": 730.3,
      "observationMs": 1700.65
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 2,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.2",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.2.log"
      ],
      "faultAt": 2072,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2072,
      "immediateTotal": 2072,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2129.21,
      "convergenceMs": 582.851,
      "observationMs": 1523.016
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 3,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.3",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.3.log"
      ],
      "faultAt": 3338,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3338,
      "immediateTotal": 3338,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2191.15,
      "convergenceMs": 620.443,
      "observationMs": 1538.751
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 4,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.4",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.4.log"
      ],
      "faultAt": 3492,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3492,
      "immediateTotal": 3492,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2247.15,
      "convergenceMs": 425.921,
      "observationMs": 1412.619
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 5,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.5",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.5.log"
      ],
      "faultAt": 3499,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3499,
      "immediateTotal": 3499,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2786.013,
      "convergenceMs": 755.051,
      "observationMs": 1704.107
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 6,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.6",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.6.log"
      ],
      "faultAt": 2284,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2284,
      "immediateTotal": 2284,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2304.429,
      "convergenceMs": 427.95,
      "observationMs": 1401.18
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 7,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.7",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.7.log"
      ],
      "faultAt": 1459,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1459,
      "immediateTotal": 1459,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2091.397,
      "convergenceMs": 699.648,
      "observationMs": 1690.123
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 8,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.8",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.8.log"
      ],
      "faultAt": 2283,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2283,
      "immediateTotal": 2283,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2086.755,
      "convergenceMs": 608.184,
      "observationMs": 1546.387
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 9,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.9",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.9.log"
      ],
      "faultAt": 3056,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3056,
      "immediateTotal": 3056,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2176.984,
      "convergenceMs": 617.457,
      "observationMs": 1523.717
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "startup-race",
      "trial": 10,
      "runToken": "20260727T142000-503473.fluent-bit.startup-race.10",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.startup-race.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.startup-race.10.log"
      ],
      "faultAt": 2968,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2968,
      "immediateTotal": 2968,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2187.126,
      "convergenceMs": 595.141,
      "observationMs": 1606.248
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 1,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.1",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2465.258,
      "convergenceMs": 984.021,
      "observationMs": 1835.982
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 2,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.2",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2052,
      "immediateTotal": 2052,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4295.964,
      "convergenceMs": 732.189,
      "observationMs": 1308.877
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 3,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.3",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2610.678,
      "convergenceMs": 1488.88,
      "observationMs": 2450.22
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 4,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.4",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2158.502,
      "convergenceMs": 1196.423,
      "observationMs": 2143.93
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 5,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.5",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2561.576,
      "convergenceMs": 1163.384,
      "observationMs": 1982.27
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 6,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.6",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2122.41,
      "convergenceMs": 1631.012,
      "observationMs": 2595.946
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 7,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.7",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2284.335,
      "convergenceMs": 1185.616,
      "observationMs": 2144.605
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 8,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.8",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2021.144,
      "convergenceMs": 1639.71,
      "observationMs": 2603.613
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 9,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.9",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2002.616,
      "convergenceMs": 1796.565,
      "observationMs": 2749.166
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "exit-burst",
      "trial": 10,
      "runToken": "20260727T142000-503473.fluent-bit.exit-burst.10",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.exit-burst.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.exit-burst.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2027.139,
      "convergenceMs": 725.014,
      "observationMs": 1693.728
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 1,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.1",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.1.log"
      ],
      "faultAt": 2830,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2830,
      "immediateTotal": 2830,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4033.912,
      "convergenceMs": 813.654,
      "observationMs": 1841.805
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 2,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.2",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.2.log"
      ],
      "faultAt": 2461,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 2461,
      "immediateTotal": 2461,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4098.382,
      "convergenceMs": 416.753,
      "observationMs": 1394.054
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 3,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.3",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.3.log"
      ],
      "faultAt": 3312,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3312,
      "immediateTotal": 3312,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5120.717,
      "convergenceMs": 723.84,
      "observationMs": 1686.109
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 4,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.4",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.4.log"
      ],
      "faultAt": 1926,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1926,
      "immediateTotal": 1926,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4091.66,
      "convergenceMs": 1760.168,
      "observationMs": 2729.745
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 5,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.5",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.5.log"
      ],
      "faultAt": 3741,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3741,
      "immediateTotal": 3741,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4259.186,
      "convergenceMs": 258.17,
      "observationMs": 1240.712
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 6,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.6",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.6.log"
      ],
      "faultAt": 3077,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3077,
      "immediateTotal": 3077,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4162.221,
      "convergenceMs": 567.309,
      "observationMs": 1551.138
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 7,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.7",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.7.log"
      ],
      "faultAt": 3514,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3514,
      "immediateTotal": 3514,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 5253.116,
      "convergenceMs": 470.639,
      "observationMs": 1420.103
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 8,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.8",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.8.log"
      ],
      "faultAt": 3599,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 3599,
      "immediateTotal": 3599,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 6128.667,
      "convergenceMs": 404.797,
      "observationMs": 1374.71
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 9,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.9",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.9.log"
      ],
      "faultAt": 1141,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1141,
      "immediateTotal": 1141,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4577.486,
      "convergenceMs": 982.677,
      "observationMs": 1855.953
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "collector-pause",
      "trial": 10,
      "runToken": "20260727T142000-503473.fluent-bit.collector-pause.10",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.collector-pause.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.collector-pause.10.log"
      ],
      "faultAt": 1926,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 1926,
      "immediateTotal": 1926,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 4227.21,
      "convergenceMs": 359.142,
      "observationMs": 1239.905
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 1,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.1",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.1.log"
      ],
      "faultAt": 3995,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2618.72,
      "convergenceMs": 1172.091,
      "observationMs": 2126.571
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 2,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.2",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.2.log"
      ],
      "faultAt": 2612,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2459.611,
      "convergenceMs": 1198.625,
      "observationMs": 2117.996
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 3,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.3",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.3.log"
      ],
      "faultAt": 3367,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2994.02,
      "convergenceMs": 580.268,
      "observationMs": 1529.158
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 4,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.4",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.4.log"
      ],
      "faultAt": 3755,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2848.247,
      "convergenceMs": 542.222,
      "observationMs": 1539.559
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 5,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.5",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.5.log"
      ],
      "faultAt": 3408,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2613.125,
      "convergenceMs": 917.479,
      "observationMs": 1858.619
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 6,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.6",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.6.log"
      ],
      "faultAt": 2850,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 3050.706,
      "convergenceMs": 554.104,
      "observationMs": 1523.482
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 7,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.7",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.7.log"
      ],
      "faultAt": 3170,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2757.56,
      "convergenceMs": 1075.589,
      "observationMs": 1983.315
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 8,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.8",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.8.log"
      ],
      "faultAt": 3470,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2592.886,
      "convergenceMs": 1166.367,
      "observationMs": 2128.229
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 9,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.9",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.9.log"
      ],
      "faultAt": 3419,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2867.689,
      "convergenceMs": 771.634,
      "observationMs": 1695.627
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "fast-same-id-restart",
      "trial": 10,
      "runToken": "20260727T142000-503473.fluent-bit.fast-same-id-restart.10",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.fast-same-id-restart.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.fast-same-id-restart.10.log"
      ],
      "faultAt": 1164,
      "generated": 5000,
      "sourceUnique": 5000,
      "sourceTotal": 5000,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "sourceLimited": false,
      "immediateUnique": 0,
      "immediateTotal": 0,
      "finalUnique": 5000,
      "finalTotal": 5000,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 0,
        "duplicates": 0,
        "unexpected": 0
      },
      "retainedMissing": 0,
      "exactGenerated": true,
      "exactSourceBounded": true,
      "workloadMs": 2460.795,
      "convergenceMs": 1248.954,
      "observationMs": 2156.611
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 1,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.1",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.1",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.1.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 2271.823,
      "convergenceMs": 42.44,
      "observationMs": 1056.862
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 2,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.2",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.2",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.2.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 2167.141,
      "convergenceMs": 15.416,
      "observationMs": 1055.298
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 3,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.3",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.3",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.3.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 2472.335,
      "convergenceMs": 41.684,
      "observationMs": 1052.021
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 4,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.4",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.4",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.4.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 3256.954,
      "convergenceMs": 37.863,
      "observationMs": 1056.372
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 5,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.5",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.5",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.5.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 3401.113,
      "convergenceMs": 224.699,
      "observationMs": 1053.726
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 6,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.6",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.6",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.6.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 2838.233,
      "convergenceMs": 64.59,
      "observationMs": 1059.625
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 7,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.7",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.7",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.7.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 2622.523,
      "convergenceMs": 35.955,
      "observationMs": 1056.097
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 8,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.8",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.8",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.8.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 2635.45,
      "convergenceMs": 153.91,
      "observationMs": 1052.576
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 9,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.9",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.9",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.9.log"
      ],
      "generated": 5000,
      "sourceUnique": 36,
      "sourceTotal": 36,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 36,
      "immediateTotal": 36,
      "finalUnique": 36,
      "finalTotal": 36,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4964,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4964"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 2541.638,
      "convergenceMs": 15.887,
      "observationMs": 1056.995
    },
    {
      "collector": "fluent-bit",
      "collectorVersion": "sha256:c2fce52c23319c495080a5a62e9d9d36e9431f27df4de18a8fe16869fdc3403a",
      "scenario": "source-horizon",
      "trial": 10,
      "runToken": "20260727T142000-503473.fluent-bit.source-horizon.10",
      "artifactsPath": "<absolute-path-redacted>/fluent-bit-20260727T142000-503473.fluent-bit.source-horizon.10",
      "sourceArtifacts": [
        "<absolute-path-redacted>/docker-source-01-logrecovery-target-20260727T142000-503473.fluent-bit.source-horizon.10.log"
      ],
      "generated": 5000,
      "sourceUnique": 6,
      "sourceTotal": 6,
      "sourceMalformed": 0,
      "sourceComparison": {
        "missing": 4994,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4994"
        ]
      },
      "sourceLimited": true,
      "immediateUnique": 6,
      "immediateTotal": 6,
      "finalUnique": 6,
      "finalTotal": 6,
      "finalMalformed": 0,
      "generatedComparison": {
        "missing": 4994,
        "duplicates": 0,
        "unexpected": 0,
        "missingRanges": [
          "g1:1-4994"
        ]
      },
      "retainedMissing": 0,
      "exactGenerated": false,
      "exactSourceBounded": true,
      "workloadMs": 2291.344,
      "convergenceMs": 13.858,
      "observationMs": 1053.303
    }
  ],
  "summary": {
    "runs": 100,
    "exactGenerated": 80,
    "exactSourceBounded": 100,
    "incomplete": 0,
    "operationalErrors": 0,
    "sourceLimited": 20
  }
}


==> anc/logdeck-recovery-artifact-20260802/scripts/run-independent-linux.sh <==
#!/bin/sh
set -eu

script_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
artifact_root=$(CDPATH= cd -- "$script_dir/.." && pwd)
harness_dir="$artifact_root/harness"

expected_revision=${EXPECTED_PRODUCT_REVISION:-58b3e4b2452236ead273318c9b5418a1adbc73b6}
logdeck_source=${LOGDECK_SOURCE:-}
trials=${TRIALS:-10}
lines=${LINES:-5000}
seed=${SEED:-20260801}
run_identity=${RUN_IDENTITY:-1}
run_filetail=${RUN_FILETAIL:-0}
run_native_tail=${RUN_NATIVE_TAIL:-0}
fluent_bit_binary=${FLUENT_BIT_BINARY:-fluent-bit}
fluent_bit_parsers=${FLUENT_BIT_PARSERS:-/etc/fluent-bit/parsers.conf}
allow_reference_kernel=${ALLOW_REFERENCE_KERNEL:-0}
allow_dirty_source=${ALLOW_DIRTY_SOURCE:-0}
timestamp=$(date -u +%Y%m%dT%H%M%SZ)
output_root=${OUTPUT_ROOT:-"$artifact_root/independent-linux-results/$timestamp"}
image_name=${LOGDECK_IMAGE:-logdeck-research:independent}

fail() {
	printf '%s\n' "independent-linux-run: $*" >&2
	exit 2
}

require_command() {
	command -v "$1" >/dev/null 2>&1 || fail "required command not found: $1"
}

case "$trials:$lines:$seed" in
	*[!0-9:]* | :* | *: | *::*)
		fail "TRIALS, LINES, and SEED must be non-negative integers"
		;;
esac
[ "$trials" -ge 1 ] || fail "TRIALS must be at least one"
[ "$lines" -ge 2 ] || fail "LINES must be at least two"

[ "$(uname -s)" = "Linux" ] ||
	fail "this runner requires a Linux host; $(uname -s) is not independent Linux"

for command_name in docker git go jq sha256sum tar; do
	require_command "$command_name"
done

docker_server_os=$(docker version --format '{{.Server.Os}}' 2>/dev/null) ||
	fail "cannot reach the Docker daemon"
[ "$docker_server_os" = "linux" ] ||
	fail "Docker server OS is $docker_server_os, not Linux"
docker_kernel=$(docker info --format '{{.KernelVersion}}')
case "$docker_kernel" in
	*orbstack* | *OrbStack*)
		[ "$allow_reference_kernel" = "1" ] ||
			fail "Docker uses the shared OrbStack kernel ($docker_kernel); this would not be independent replication"
		;;
esac

[ -n "$logdeck_source" ] ||
	fail "set LOGDECK_SOURCE to a clean LogDeck checkout"
[ -f "$logdeck_source/server/Dockerfile" ] ||
	fail "LOGDECK_SOURCE does not contain server/Dockerfile"
[ -d "$harness_dir" ] ||
	fail "artifact harness directory is missing: $harness_dir"
[ ! -e "$output_root" ] ||
	fail "OUTPUT_ROOT already exists; choose a new directory: $output_root"

product_revision=$(git -C "$logdeck_source" rev-parse HEAD)
[ "$product_revision" = "$expected_revision" ] ||
	fail "LogDeck revision is $product_revision; expected $expected_revision"
if [ "$allow_dirty_source" != "1" ] &&
	[ -n "$(git -C "$logdeck_source" status --porcelain)" ]; then
	fail "LogDeck checkout is dirty; use a clean clone or explicitly set ALLOW_DIRTY_SOURCE=1"
fi

mkdir -p "$output_root/raw"

uname -a >"$output_root/uname.txt"
docker version >"$output_root/docker-version.txt"
docker info >"$output_root/docker-info.txt"
go version >"$output_root/go-version.txt"
git -C "$logdeck_source" status --short --branch >"$output_root/product-status.txt"
printf '%s\n' "$product_revision" >"$output_root/product-revision.txt"

jq -n \
	--arg startedAt "$(date -u +%Y-%m-%dT%H:%M:%SZ)" \
	--arg hostname "$(hostname)" \
	--arg kernel "$docker_kernel" \
	--arg productRevision "$product_revision" \
	--arg image "$image_name" \
	--argjson trials "$trials" \
	--argjson lines "$lines" \
	--argjson seed "$seed" \
	'{
		startedAt: $startedAt,
		hostname: $hostname,
		dockerKernel: $kernel,
		productRevision: $productRevision,
		logdeckImage: $image,
		trials: $trials,
		lines: $lines,
		seed: $seed
	}' >"$output_root/run-manifest.json"

docker build \
	-t "$image_name" \
	-f "$logdeck_source/server/Dockerfile" \
	"$logdeck_source" \
	>"$output_root/docker-build.log" 2>&1

docker image inspect "$image_name" >"$output_root/logdeck-image-inspect.json"

(
	cd "$harness_dir"
	go test ./...
	go vet ./...
	go run . \
		-collectors logdeck,alloy \
		-scenarios startup-race,exit-burst,collector-restart,collector-crash,collector-pause,fast-same-id-restart \
		-trials "$trials" \
		-lines "$lines" \
		-randomize-fault-boundary \
		-seed "$seed" \
		-logdeck-image "$image_name" \
		-artifacts "$output_root/raw/main-matrix" \
		-output "$output_root/main-matrix.json"
)

jq -e \
	--argjson expectedRuns "$((trials * 12))" \
	'.schemaVersion == 2 and
	 .summary.runs == $expectedRuns and
	 .summary.operationalErrors == 0' \
	"$output_root/main-matrix.json" >/dev/null

if [ "$run_identity" = "1" ]; then
	for log_driver in json-file local; do
		(
			cd "$harness_dir"
			go run ./cmd/observableidentity \
				-logdeck-image "$image_name" \
				-log-driver "$log_driver" \
				-lines 10000 \
				-trials "$trials" \
				-output-root "$output_root/raw/observable-identity-$log_driver"
		)
		cp \
			"$output_root/raw/observable-identity-$log_driver/summary.json" \
			"$output_root/observable-identity-$log_driver-summary.json"
	done
fi

if [ "$run_filetail" = "1" ]; then
	(
		cd "$harness_dir"
		go run . \
			-collectors logdeck,fluent-bit \
			-scenarios startup-race,exit-burst,collector-pause,fast-same-id-restart,source-horizon \
			-trials "$trials" \
			-lines "$lines" \
			-randomize-fault-boundary \
			-seed "$seed" \
			-logdeck-image "$image_name" \
			-artifacts "$output_root/raw/stateful-file-tail" \
			-output "$output_root/stateful-file-tail.json"
	)
fi

if [ "$run_native_tail" = "1" ]; then
	require_command "$fluent_bit_binary"
	[ -f "$fluent_bit_parsers" ] ||
		fail "Fluent Bit parsers file not found: $fluent_bit_parsers"
	(
		cd "$harness_dir"
		go run . \
			-collectors logdeck,fluent-bit-host \
			-scenarios collector-restart,collector-crash \
			-trials "$trials" \
			-lines "$lines" \
			-randomize-fault-boundary \
			-seed "$seed" \
			-logdeck-image "$image_name" \
			-fluent-bit-host-binary "$fluent_bit_binary" \
			-fluent-bit-host-parsers "$fluent_bit_parsers" \
			-artifacts "$output_root/raw/native-tail-restart" \
			-output "$output_root/native-tail-restart.json"
	)
fi

jq '{
	schemaVersion,
	environment,
	config: {
		collectors: .config.collectors,
		scenarios: .config.scenarios,
		trials: .config.trials,
		lines: .config.lines,
		seed: .config.seed
	},
	summary,
	perCollector: [
		.results
		| group_by(.collector)[]
		| {
			collector: .[0].collector,
			runs: length,
			exactSourceBounded: ([.[] | select(.exactSourceBounded)] | length),
			inexact: ([.[] | select((.exactSourceBounded | not) and ((.error // "") == ""))] | length),
			operationalErrors: ([.[] | select((.error // "") != "")] | length)
		}
	]
}' "$output_root/main-matrix.json" >"$output_root/main-matrix-summary.json"

(
	cd "$output_root"
	find . -type f ! -name SHA256SUMS -print0 |
		sort -z |
		xargs -0 sha256sum >SHA256SUMS
)

tar -C "$(dirname "$output_root")" \
	-czf "$output_root.tar.gz" \
	"$(basename "$output_root")"
sha256sum "$output_root.tar.gz" >"$output_root.tar.gz.sha256"

printf '%s\n' \
	"Independent-Linux run completed." \
	"Results: $output_root" \
	"Archive: $output_root.tar.gz"


==> anc/logdeck-recovery-artifact-20260802/scripts/run-smoke.sh <==
#!/bin/sh
set -eu

script_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
artifact_root=$(CDPATH= cd -- "$script_dir/.." && pwd)
logdeck_source=${LOGDECK_SOURCE:-}

if [ -z "$logdeck_source" ]; then
	printf '%s\n' "Set LOGDECK_SOURCE to a LogDeck source checkout." >&2
	exit 2
fi
if [ ! -f "$logdeck_source/server/Dockerfile" ]; then
	printf '%s\n' "LOGDECK_SOURCE does not contain server/Dockerfile." >&2
	exit 2
fi

docker build \
	-t logdeck-research:local \
	-f "$logdeck_source/server/Dockerfile" \
	"$logdeck_source"

mkdir -p "$artifact_root/smoke-results"

(
	cd "$artifact_root/harness"
	go test ./...
	go run . \
		-collectors logdeck,alloy \
		-scenarios startup-race,exit-burst,collector-pause \
		-trials 1 \
		-lines 1000 \
		-randomize-fault-boundary \
		-seed 20260727 \
		-artifacts "$artifact_root/smoke-results/core-artifacts" \
		-output "$artifact_root/smoke-results/core.json"
	go run ./cmd/observableidentity \
		-log-driver json-file \
		-lines 1000 \
		-trials 1 \
		-output-root "$artifact_root/smoke-results/observable-identity-json-file"
	go run ./cmd/observableidentity \
		-log-driver local \
		-lines 1000 \
		-trials 1 \
		-output-root "$artifact_root/smoke-results/observable-identity-local"
)

printf '%s\n' "$artifact_root/smoke-results"


==> anc/logdeck-recovery-artifact-20260802/scripts/verify-summaries.sh <==
#!/bin/sh
set -eu

script_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
artifact_root=$(CDPATH= cd -- "$script_dir/.." && pwd)
results="$artifact_root/results"

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 120 and
	.summary.operationalErrors == 0 and
	.summary.exactSourceBounded == 80 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == 60 and
	([.results[] | select(.collector == "alloy" and .exactSourceBounded)] | length) == 20 and
	([.results[] | select(.collector == "alloy" and .scenario == "startup-race" and .exactSourceBounded)] | length) == 10 and
	([.results[] | select(.collector == "alloy" and .scenario == "collector-pause" and .exactSourceBounded)] | length) == 10 and
	([.results[] | select(.collector == "alloy" and .scenario == "exit-burst" and .finalUnique == 0 and .retainedMissing == 5000)] | length) == 10 and
	([.results[] | select(.collector == "alloy" and (.scenario == "collector-restart" or .scenario == "collector-crash" or .scenario == "fast-same-id-restart") and .finalUnique == .faultAt)] | length) == 30 and
	([.results[] | select(.collector == "alloy" and .scenario == "fast-same-id-restart" and .generatedComparison.duplicates > 0)] | length) == 1 and
	([.results[] | select(.collector == "alloy" and .scenario == "fast-same-id-restart") | .generatedComparison.duplicates] | add) == 1479
' "$results/main-api-matrix.json" >/dev/null

for target_file in alloy-target-control-orbstack.json alloy-target-control-ubuntu.json; do
	jq -e '
		.schemaVersion == 2 and
		.summary.runs == 20 and
		.summary.operationalErrors == 0 and
		.summary.exactSourceBounded == 10 and
		([.results[] | select(.collector == "alloy" and (.exactSourceBounded | not) and .sourceUnique == 5000 and .finalUnique == 0 and .retainedMissing == 5000)] | length) == 10 and
		([.results[] | select(.collector == "alloy-static" and .exactSourceBounded and .sourceUnique == 5000 and .finalUnique == 5000 and .finalTotal == 5000 and .generatedComparison.duplicates == 0)] | length) == 10
	' "$results/$target_file" >/dev/null
done

test "$(jq -r '.environment.dockerServerVersion' "$results/alloy-target-control-orbstack.json")" = "29.4.0"
test "$(jq -r '.environment.dockerServerKernel' "$results/alloy-target-control-orbstack.json")" = "7.0.11-orbstack-00360-gc9bc4d96ac70"
test "$(jq -r '.environment.dockerServerVersion' "$results/alloy-target-control-ubuntu.json")" = "24.0.9"
test "$(jq -r '.environment.dockerServerKernel' "$results/alloy-target-control-ubuntu.json")" = "5.15.0-118-generic"

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 10 and
	.summary.operationalErrors == 0 and
	.summary.exactSourceBounded == 0 and
	([.results[] | select(.collector == "alloy" and .scenario == "fast-same-id-restart" and .sourceUnique == 5000 and .finalUnique == .faultAt and .finalTotal == .faultAt and .retainedMissing == (5000 - .faultAt) and .generatedComparison.duplicates == 0)] | length) == 10 and
	([.results[] | select(.trial == 6 and .faultAt == 3647 and .finalUnique == 3647 and .retainedMissing == 1353 and .generatedComparison.duplicates == 0)] | length) == 1
' "$results/alloy-same-id-diagnostic.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 20 and
	.summary.operationalErrors == 0 and
	.summary.exactSourceBounded == 20 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == 10 and
	([.results[] | select(.collector == "alloy" and .exactSourceBounded)] | length) == 10
' "$results/daemon-restart.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 20 and
	.summary.operationalErrors == 0 and
	.summary.exactSourceBounded == 0 and
	([.results[] | select(.sourceRemoved and .sourceUnique == 5000 and .finalUnique == .faultAt and .retainedMissing == (5000 - .faultAt) and .generatedComparison.duplicates == 0)] | length) == 20
' "$results/container-removal.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 120 and
	.summary.operationalErrors == 0 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == 60 and
	([.results[] | select(.collector == "vector" and (.exactSourceBounded | not))] | length) == 60
' "$results/best-effort-vector-control.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 40 and
	.summary.operationalErrors == 0 and
	.summary.exactSourceBounded == 40 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == 20 and
	([.results[] | select(.collector == "fluent-bit-host" and .exactSourceBounded)] | length) == 20
' "$results/native-file-tail-restart.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 40 and
	.summary.operationalErrors == 0 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == 20 and
	([.results[] | select(.collector == "logdeck-no-reconcile" and (.exactSourceBounded | not))] | length) == 20 and
	([.results[] | select(.collector == "logdeck-no-reconcile" and .scenario == "startup-race" and .retainedMissing == (.faultAt - 1))] | length) == 10 and
	([.results[] | select(.collector == "logdeck-no-reconcile" and .scenario == "startup-race") | .retainedMissing] | min) == 1458 and
	([.results[] | select(.collector == "logdeck-no-reconcile" and .scenario == "startup-race") | .retainedMissing] | max) == 3498 and
	([.results[] | select(.collector == "logdeck-no-reconcile" and .scenario == "exit-burst") | .retainedMissing] | min) == 671 and
	([.results[] | select(.collector == "logdeck-no-reconcile" and .scenario == "exit-burst") | .retainedMissing] | max) == 1158
' "$results/ablation-reconcile.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 40 and
	.summary.operationalErrors == 0 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == 20 and
	([.results[] | select(.collector == "logdeck-no-dedup" and (.exactSourceBounded | not))] | length) == 20 and
	([.results[] | select(.collector == "logdeck-no-dedup" and .retainedMissing == 0 and .finalUnique == 5000)] | length) == 20 and
	([.results[] | select(.collector == "logdeck-no-dedup" and .scenario == "startup-race") | .generatedComparison.duplicates] | min) == 5001 and
	([.results[] | select(.collector == "logdeck-no-dedup" and .scenario == "startup-race") | .generatedComparison.duplicates] | max) == 10001 and
	([.results[] | select(.collector == "logdeck-no-dedup" and .scenario == "collector-restart") | .generatedComparison.duplicates] | min) == 1805 and
	([.results[] | select(.collector == "logdeck-no-dedup" and .scenario == "collector-restart") | .generatedComparison.duplicates] | max) == 6464
' "$results/ablation-dedup.json" >/dev/null

jq -e '
	.productRevision == "58b3e4b2452236ead273318c9b5418a1adbc73b6" and
	.patchSha256 == "3eff688c5ccd12743fb6db0190be621da40ead0537e81dae09d0b5f17da139ea" and
	.trials == 10 and .lines == 5000 and .seed == 20260727
' "$results/ablation-run-manifest.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 40 and
	.summary.operationalErrors == 0 and
	([.results[] | select(.collector == "logdeck" and .exactSourceBounded)] | length) == 20 and
	([.results[] | select(.collector == "vector" and (.exactSourceBounded | not))] | length) == 20
' "$results/identity-stress.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 100 and
	.summary.operationalErrors == 0 and
	.summary.exactSourceBounded == 100
' "$results/stateful-file-tail.json" >/dev/null

jq -e '
	.schemaVersion == 2 and
	.summary.runs == 30 and
	.summary.operationalErrors == 0 and
	.summary.exactSourceBounded == 30
' "$results/recovery-amplification.json" >/dev/null

jq -e '
	.schemaVersion == 1 and
	.runs == 10 and
	.exact == 10 and
	.totalMissing == 0 and
	.totalDuplicates == 0 and
	.totalMalformed == 0
' "$results/fluent-forward-live-summary.json" >/dev/null

jq -e '
	.schemaVersion == 1 and
	.runs == 27 and
	.operationalErrors == 0 and
	.exact == 0 and
	.expectedPrefixOnly == 27 and
	.totalOracle == 27000 and
	.totalFinal == 13500 and
	.totalMissing == 13500
' "$results/fluent-forward-exit-summary.json" >/dev/null

jq -e '
	.schemaVersion == 1 and
	(.results | length) == 10 and
	([.results[].oracleTotal] | add) == 100000 and
	([.results[].sourceTotal] | add) == 100000 and
	([.results[].sourceCollisions] | add) == 0 and
	([.results[].logdeckTotal] | add) == 100000 and
	([.results[] | select(.exactMultiplicity)] | length) == 10
' "$results/observable-identity-independent.json" >/dev/null

for driver in json-file local; do
	jq -e --arg driver "$driver" '
		.schemaVersion == 1 and
		.config.logDriver == $driver and
		(.results | length) == 10 and
		([.results[].oracleTotal] | add) == 100000 and
		([.results[].sourceTotal] | add) == 100000 and
		([.results[].sourceObservableUnique] | add) == 100000 and
		([.results[].sourceCollisions] | add) == 0 and
		([.results[].logdeckTotal] | add) == 100000 and
		([.results[] | select(.exactMultiplicity)] | length) == 10
	' "$results/observable-identity-$driver.json" >/dev/null
done

test "$(jq -r '.hostname' "$results/independent-main-run-manifest.json")" = "<hostname-redacted>"

if find "$artifact_root" -type f ! -name '*.pdf' ! -path "$artifact_root/scripts/verify-summaries.sh" -exec grep -IEn \
	'/Users/|/home/[^ <]+|/root/|[Pp]assword[[:space:]_:=]+' \
	{} +; then
	printf '%s\n' "Private-path or credential material found in packaged artifact." >&2
	exit 1
fi

printf '%s\n' "All packaged result summaries passed."

